An Interpolation from Sol to Hyperbolic Space

We study a one-parameter family of nonisomorphic solvable Lie groups, which, when equipped with canonical left-invariant metrics, $$ds^2=e^{-2z}dx^2+e^{2\alpha z}dy^2+dz^2$$ becomes an interpolation from a model of the Sol geometry to a model of Hyperbolic Space, with a stop at $\mathbb{H}^2\times \mathbb{R}$. These Lie groups are also Bianchi groups of Type VI with orthogonal coordinates. As a continuation of joint work with Richard Schwartz on Sol, we primarily analyze those Lie groups in our interpolation with some positive sectional curvature. Our main result is a characterization of the cut locus at the identity of the group that maximizes scalar curvature.

==> ARBPERIOD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14289,        383]
NotebookOptionsPosition[     12257,        345]
NotebookOutlinePosition[     12595,        360]
CellTagsIndexPosition[     12552,        357]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"integrand", "[", 
   RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], "=", 
  FractionBox["2", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       StyleBox[
        RowBox[{"\[Beta]", "^", "2"}],
        FontWeight->"Bold"], 
       RowBox[{"\[Alpha]", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "+", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Alpha]", " ", "t"}], "]"}]}], ")"}]}]}],
     "]"}]]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"862c44e2-2969-46c4-beb7-6d743b45c92d"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox[
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}], 
     RowBox[{"1", "+", "\[Alpha]"}]]}]]]], "Output",
 CellChangeTimes->{3.797014628528129*^9, 3.797189877301078*^9, 
  3.797190158033012*^9, 3.797190191262815*^9, 3.807292701326478*^9, 
  3.807293393669299*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"6c6b6d59-e829-4d04-b9da-e1e89dd95fa9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"endpoints", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"y", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox[
             StyleBox[
              RowBox[{"\[Beta]", "^", "2"}],
              FontWeight->"Bold"], 
             RowBox[{"\[Alpha]", "+", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", " ", "y"}], "+", 
              SuperscriptBox["y", 
               RowBox[{"-", "\[Alpha]"}]]}], ")"}]}]}], "\[Equal]", "0"}], 
         ",", "y", ",", "20"}], "]"}]}], "]"}], "]"}], "/", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.797190153842926*^9, 3.797190155314034*^9}, 
   3.797190189169908*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"3e8bb9bb-a72b-4747-a25c-557d8af2ad1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{"endpoints", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"0a946445-9b83-4a84-9401-377eaea167d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"p", "[", 
   RowBox[{"a", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"b", "^", "3"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7970147987396317`*^9, 3.79701482434406*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"960de782-2ce6-4c54-af52-0ec9bd299c9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "-", 
       RowBox[{"b", "^", "3"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "3"}], ")"}]}], "/.", 
  RowBox[{"b", "\[Rule]", "0.99"}]}]], "Input",
 CellChangeTimes->{{3.797014901021229*^9, 3.797014904756427*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a8b1fe05-226e-4a76-8279-10b508ceee9d"],

Cell[BoxData["0.3712901139886986`"], "Output",
 CellChangeTimes->{3.7970149066447897`*^9, 3.797189877524437*^9, 
  3.797190158136654*^9, 3.797190191376791*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"ec611a17-944a-4d00-9408-736083b69339"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", 
  RowBox[{
   RowBox[{"3", "/", "10"}], ",", "0.999"}], "]"}]], "Input",
 CellChangeTimes->{{3.7970149525353603`*^9, 3.797014972054131*^9}, {
  3.7970151547826*^9, 3.7970151551461887`*^9}, {3.797189901118576*^9, 
  3.7971899026053553`*^9}, {3.7971899726103086`*^9, 3.7971899964444447`*^9}, {
  3.7971900787737513`*^9, 3.7971901084395323`*^9}, {3.797190195301297*^9, 
  3.79719028841401*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"84ed454a-719b-4609-89a5-11236acd6e52"],

Cell[BoxData[
 TemplateBox[{
  "NSolve","precw",
   "\"The precision of the argument function (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"0.767693076923077`\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", SuperscriptBox[\\\"y\\\", \
RowBox[{\\\"3\\\", \\\"/\\\", \\\"10\\\"}]]], \\\"+\\\", FractionBox[RowBox[{\
\\\"3\\\", \\\" \\\", \\\"y\\\"}], \\\"10\\\"]}], \\\")\\\"}]}]}], \
\\\"}\\\"}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"20\\\"}]\\)).\"",2,42,19,31876781628193580483,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.797014960512158*^9, 3.7970149735917263`*^9}, 
   3.797015156748083*^9, {3.797189877613434*^9, 3.7971899049369287`*^9}, {
   3.797189975315192*^9, 3.7971899985366*^9}, {3.797190082115527*^9, 
   3.797190110006681*^9}, 3.7971901581861563`*^9, {3.797190191391993*^9, 
   3.79719029036312*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"abdb1ed1-7e0e-4dd8-8047-43e06cb9de22"],

Cell[BoxData["8.119853956110033`"], "Output",
 CellChangeTimes->{{3.797190082123539*^9, 3.797190110109825*^9}, 
   3.7971901581924067`*^9, {3.7971901914013577`*^9, 3.79719029036994*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"72416286-d678-4fda-9320-444bb59d93ec"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807292515979498*^9, 3.8072925177757*^9}, {
  3.80729259378618*^9, 
  3.80729260424854*^9}},ExpressionUUID->"2f51808f-f780-4f76-ada5-\
07254ea185a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"p", "[", 
      RowBox[{"a", ",", ".999"}], "]"}], ",", 
     RowBox[{"Pi", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "/", "a"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0.1", ",", "1", ",", "0.1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8072927083591423`*^9, 3.807292731972694*^9}, {
  3.807292762791893*^9, 3.807292772613822*^9}, {3.8072928032045317`*^9, 
  3.807292843297566*^9}, {3.807292925003706*^9, 3.807292960816566*^9}, {
  3.807293358849744*^9, 3.807293387775806*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"63950b8c-08ba-4aab-9a35-8a0f6c93f9d3"],

Cell[BoxData[
 TemplateBox[{
  "NSolve","precw",
   "\"The precision of the argument function (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"0.9072736363636363`\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", SuperscriptBox[\\\"y\\\", \
\\\"0.1`\\\"]], \\\"+\\\", RowBox[{\\\"0.1`\\\", \\\" \\\", \\\"y\\\"}]}], \\\
\")\\\"}]}]}], \\\"}\\\"}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"20\\\"}]\\)).\"",2,5,1,31942995806889387800,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8072934021062193`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"49ed2b7a-e05b-42a8-a13c-4142e125e8df"],

Cell[BoxData[
 TemplateBox[{
  "NSolve","precw",
   "\"The precision of the argument function (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"0.8316675`\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", SuperscriptBox[\\\"y\\\", \
\\\"0.2`\\\"]], \\\"+\\\", RowBox[{\\\"0.2`\\\", \\\" \\\", \\\"y\\\"}]}], \\\
\")\\\"}]}]}], \\\"}\\\"}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"20\\\"}]\\)).\"",2,5,2,31942995806889387800,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807293402147724*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"f5444947-b7a9-48c1-9aeb-9e6df7acfe88"],

Cell[BoxData[
 TemplateBox[{
  "NSolve","precw",
   "\"The precision of the argument function (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"0.7676930769230769`\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", SuperscriptBox[\\\"y\\\", \
\\\"0.30000000000000004`\\\"]], \\\"+\\\", RowBox[{\\\"0.30000000000000004`\\\
\", \\\" \\\", \\\"y\\\"}]}], \\\")\\\"}]}]}], \\\"}\\\"}]\\)) is less than \
WorkingPrecision (\\!\\(\\*RowBox[{\\\"20\\\"}]\\)).\"",2,5,3,
   31942995806889387800,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807293402187408*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3c06ee7c-af19-4723-8cea-e244f58ee7ab"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NSolve\\\", \\\"::\\\", \
\\\"precw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,5,4,31942995806889387800,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807293402192872*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3e7861d0-962b-4290-ac30-8c195abd8573"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.1`", ",", "14.07916086527461`", ",", "14.049629462081453`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2`", ",", "9.947346307261567`", ",", "9.934588265796101`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0.30000000000000004`", ",", "8.11985398691862`", ",", 
      "8.111557351947223`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4`", ",", "7.031140533166612`", ",", "7.024814731040727`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5`", ",", "6.288423783287433`", ",", "6.283185307179586`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.6`", ",", "5.740296004673539`", ",", "5.735737209545476`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0.7000000000000001`", ",", "5.31435914731353`", ",", 
      "5.310260795610529`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8`", ",", "4.971062804841059`", ",", "4.967294132898051`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9`", ",", "4.686732624982415`", ",", "4.6832098206938175`"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.`", ",", "4.446216933627832`", ",", "4.442882938158366`"}], 
     "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.807293410208157*^9, 3.807293413801153*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a7a7c032-521f-4dad-afad-477255932bdb"],

Cell["\<\
\\left(
\\begin{array}{ccc}
 0.1 & 14.0792 & 14.0496 \\\\
 0.2 & 9.94735 & 9.93459 \\\\
 0.3 & 8.11985 & 8.11156 \\\\
 0.4 & 7.03114 & 7.02481 \\\\
 0.5 & 6.28842 & 6.28319 \\\\
 0.6 & 5.7403 & 5.73574 \\\\
 0.7 & 5.31436 & 5.31026 \\\\
 0.8 & 4.97106 & 4.96729 \\\\
 0.9 & 4.68673 & 4.68321 \\\\
 1. & 4.44622 & 4.44288 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.807293415839428*^9},
 CellLabel->
  "Out[6]//TeXForm=",ExpressionUUID->"6642222c-53c9-43a5-898c-4cc79e4fdcec"]
},
WindowSize->{808, 691},
WindowMargins->{{-41, Automatic}, {Automatic, 21}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 726, 22, 58, "Input",ExpressionUUID->"862c44e2-2969-46c4-beb7-6d743b45c92d"],
Cell[1309, 46, 720, 19, 77, "Output",ExpressionUUID->"6c6b6d59-e829-4d04-b9da-e1e89dd95fa9"]
}, Open  ]],
Cell[2044, 68, 988, 28, 48, "Input",ExpressionUUID->"3e8bb9bb-a72b-4747-a25c-557d8af2ad1e"],
Cell[3035, 98, 514, 14, 30, "Input",ExpressionUUID->"0a946445-9b83-4a84-9401-377eaea167d7"],
Cell[3552, 114, 641, 19, 30, "Input",ExpressionUUID->"960de782-2ce6-4c54-af52-0ec9bd299c9d"],
Cell[CellGroupData[{
Cell[4218, 137, 542, 16, 30, "Input",ExpressionUUID->"a8b1fe05-226e-4a76-8279-10b508ceee9d"],
Cell[4763, 155, 238, 3, 34, "Output",ExpressionUUID->"ec611a17-944a-4d00-9408-736083b69339"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5038, 163, 504, 9, 30, "Input",ExpressionUUID->"84ed454a-719b-4609-89a5-11236acd6e52"],
Cell[5545, 174, 1014, 18, 45, "Message",ExpressionUUID->"abdb1ed1-7e0e-4dd8-8047-43e06cb9de22"],
Cell[6562, 194, 265, 3, 34, "Output",ExpressionUUID->"72416286-d678-4fda-9320-444bb59d93ec"]
}, Open  ]],
Cell[6842, 200, 197, 4, 30, "Input",ExpressionUUID->"2f51808f-f780-4f76-ada5-07254ea185a2"],
Cell[CellGroupData[{
Cell[7064, 208, 707, 17, 30, "Input",ExpressionUUID->"63950b8c-08ba-4aab-9a35-8a0f6c93f9d3"],
Cell[7774, 227, 689, 13, 45, "Message",ExpressionUUID->"49ed2b7a-e05b-42a8-a13c-4142e125e8df"],
Cell[8466, 242, 678, 13, 45, "Message",ExpressionUUID->"f5444947-b7a9-48c1-9aeb-9e6df7acfe88"],
Cell[9147, 257, 723, 14, 45, "Message",ExpressionUUID->"3c06ee7c-af19-4723-8cea-e244f58ee7ab"],
Cell[9873, 273, 442, 10, 24, "Message",ExpressionUUID->"3e7861d0-962b-4290-ac30-8c195abd8573"]
}, Open  ]],
Cell[10330, 286, 1415, 37, 220, "Input",ExpressionUUID->"a7a7c032-521f-4dad-afad-477255932bdb"],
Cell[11748, 325, 505, 18, 279, "Output",ExpressionUUID->"6642222c-53c9-43a5-898c-4cc79e4fdcec"]
}
]
*)



==> Elliptic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    142471,       3965]
NotebookOptionsPosition[    138420,       3892]
NotebookOutlinePosition[    138758,       3907]
CellTagsIndexPosition[    138715,       3904]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"b", "*", 
    RowBox[{
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"w", "*", "t"}], ",", 
       RowBox[{"k", "^", "2"}]}], "]"}], "^", "2"}]}], "+", 
   RowBox[{"y0", "^", "2"}], "-", "b"}]}]], "Input",
 CellChangeTimes->{{3.7970081445357857`*^9, 3.797008146723591*^9}, {
  3.7970082077126713`*^9, 3.797008219357891*^9}, {3.79700826747208*^9, 
  3.79700826769488*^9}, {3.797008648846344*^9, 3.7970086500946903`*^9}, {
  3.7970088900265207`*^9, 3.7970088915122137`*^9}, {3.797009014206965*^9, 
  3.797009014874672*^9}, {3.7970091650715513`*^9, 3.797009183282277*^9}, {
  3.797009983774732*^9, 3.7970099844062223`*^9}, {3.797010031869527*^9, 
  3.797010067885599*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"6aebb189-e9b7-433d-9e88-723442b3426c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"g", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "-", 
  RowBox[{"g", "[", "t", "]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "/", "2"}], ")"}], "*", 
   RowBox[{
    RowBox[{"g", "[", "t", "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.797008286882287*^9, 3.7970082959633512`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"c420fb8e-e03b-42c0-ba0b-60c0e90326ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "-", 
  SuperscriptBox["y0", "2"], "-", 
  RowBox[{"b", " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "+", 
      SuperscriptBox["y0", "2"], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          RowBox[{"t", " ", "w"}], ",", 
          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], "2"]}], "+", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", "1", "+", 
          SuperscriptBox[
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             RowBox[{"t", " ", "w"}], ",", 
             SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}], "/", 
        RowBox[{"k", "^", "2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "4"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", "1", "+", 
          SuperscriptBox[
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             RowBox[{"t", " ", "w"}], ",", 
             SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}], "/", 
        RowBox[{"k", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             RowBox[{"t", " ", "w"}], ",", 
             SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}], "/", 
        RowBox[{"k", "^", "2"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["w", "2"], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"JacobiDN", "[", 
            RowBox[{
             RowBox[{"t", " ", "w"}], ",", 
             SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}], "/", 
        RowBox[{"k", "^", "2"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.79701010714303*^9, 3.797010162376314*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"10f3eca3-9fe8-46bd-944a-9b22f4080b2a"],

Cell[BoxData[
 RowBox[{"b", "-", 
  SuperscriptBox["y0", "2"], "-", 
  RowBox[{"b", " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "+", 
      SuperscriptBox["y0", "2"], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          RowBox[{"t", " ", "w"}], ",", 
          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], "2"]}], "+", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"t", " ", "w"}], ",", 
           SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"], "+", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"t", " ", "w"}], ",", 
           SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"t", " ", "w"}], ",", 
           SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["k", "2"], "+", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"t", " ", "w"}], ",", 
           SuperscriptBox["k", "2"]}], "]"}], "2"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.797010165455831*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"59b4822d-a509-4e5b-b7f5-a839dadaba22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "%74", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[75]:=",ExpressionUUID->"eab10fd0-24a9-4e70-91ca-39799448d007"],

Cell[BoxData[
 RowBox[{"b", "-", 
  SuperscriptBox["y0", "2"], "-", 
  RowBox[{"b", " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "+", 
      SuperscriptBox["y0", "2"], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          RowBox[{"t", " ", "w"}], ",", 
          SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], "2"]}], "-", 
  RowBox[{"2", " ", "b", " ", 
   SuperscriptBox["w", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["k", "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         RowBox[{"t", " ", "w"}], ",", 
         SuperscriptBox["k", "2"]}], "]"}], "4"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.797010168140544*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"5356304b-fd4c-416f-b102-243950447e1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"b", "-", 
   SuperscriptBox["y0", "2"], "-", 
   RowBox[{"b", " ", 
    SuperscriptBox[
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"t", " ", "w"}], ",", 
       SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b"}], "+", 
       SuperscriptBox["y0", "2"], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           RowBox[{"t", " ", "w"}], ",", 
           SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], ")"}], "2"]}], "-", 
   RowBox[{"2", " ", "b", " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["k", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          RowBox[{"t", " ", "w"}], ",", 
          SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          RowBox[{"t", " ", "w"}], ",", 
          SuperscriptBox["k", "2"]}], "]"}], "4"]}]}], ")"}]}]}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[76]:=",ExpressionUUID->"9b34ff8e-097b-4c02-83f6-5e46e00b4811"],

Cell[BoxData[
 RowBox[{"b", "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["b", "2"]}], "2"], "-", 
  RowBox[{"2", " ", "b", " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{"2", " ", "b", " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  SuperscriptBox["y0", "2"], "-", 
  RowBox[{"3", " ", "b", " ", 
   SuperscriptBox["y0", "2"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y0", "4"]}], "2"], "-", 
  RowBox[{"b", " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{"8", " ", "b", " ", 
   SuperscriptBox["w", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "-", 
  RowBox[{"4", " ", "b", " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["w", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{"3", " ", "b", " ", 
   SuperscriptBox["y0", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["b", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "4"]}], "-", 
  RowBox[{"6", " ", "b", " ", 
   SuperscriptBox["w", "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      RowBox[{"t", " ", "w"}], ",", 
      SuperscriptBox["k", "2"]}], "]"}], "4"]}]}]], "Output",
 CellChangeTimes->{3.797010182437456*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"6b19630f-061f-42f5-8750-ff654009ee93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"]}], "2"], "-", 
    RowBox[{"2", " ", "b", " ", 
     SuperscriptBox["w", "2"]}], "+", 
    RowBox[{"2", " ", "b", " ", 
     SuperscriptBox["k", "2"], " ", 
     SuperscriptBox["w", "2"]}], "-", 
    SuperscriptBox["y0", "2"], "-", 
    RowBox[{"3", " ", "b", " ", 
     SuperscriptBox["y0", "2"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "4"]}], "2"]}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    RowBox[{"3", 
     RowBox[{"b", "^", "2"}]}], "+", 
    RowBox[{"8", "b", "*", 
     RowBox[{"w", "^", "2"}]}], "-", 
    RowBox[{"4", "*", "b", "*", 
     RowBox[{"k", "^", "2"}], "*", 
     RowBox[{"w", "^", "2"}]}], "+", 
    RowBox[{"3", "*", "b", "*", 
     RowBox[{"y0", "^", "2"}]}]}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}], 
     RowBox[{"b", "^", "2"}]}], "-", 
    RowBox[{"6", "b", "*", 
     RowBox[{"w", "^", "2"}]}]}], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.797010202401517*^9, 3.797010253408855*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9fed36d1-3645-4129-89cd-204d5fc10de6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"]}], "2"], "-", 
    RowBox[{"2", " ", "b", " ", 
     SuperscriptBox["w", "2"]}], "+", 
    RowBox[{"2", " ", "b", " ", 
     SuperscriptBox["k", "2"], " ", 
     SuperscriptBox["w", "2"]}], "-", 
    SuperscriptBox["y0", "2"], "-", 
    RowBox[{"3", " ", "b", " ", 
     SuperscriptBox["y0", "2"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "4"]}], "2"]}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["b", "2"]}], "+", 
    RowBox[{"8", " ", "b", " ", 
     SuperscriptBox["w", "2"]}], "-", 
    RowBox[{"4", " ", "b", " ", 
     SuperscriptBox["k", "2"], " ", 
     SuperscriptBox["w", "2"]}], "+", 
    RowBox[{"3", " ", "b", " ", 
     SuperscriptBox["y0", "2"]}]}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"]}], "2"], "-", 
    RowBox[{"6", " ", "b", " ", 
     SuperscriptBox["w", "2"]}]}], "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{3.797010255448951*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"717cc3ee-177b-4299-ac90-969227c23ea7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"]}], "2"], "-", 
     RowBox[{"2", " ", "b", " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{"2", " ", "b", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["w", "2"]}], "-", 
     SuperscriptBox["y0", "2"], "-", 
     RowBox[{"3", " ", "b", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["y0", "4"]}], "2"]}], "\[Equal]", "0"}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"]}], "+", 
     RowBox[{"8", " ", "b", " ", 
      SuperscriptBox["w", "2"]}], "-", 
     RowBox[{"4", " ", "b", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{"3", " ", "b", " ", 
      SuperscriptBox["y0", "2"]}]}], "\[Equal]", "0"}], "&&", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"]}], "2"], "-", 
     RowBox[{"6", " ", "b", " ", 
      SuperscriptBox["w", "2"]}]}], "\[Equal]", "0"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[78]:=",ExpressionUUID->"268b20aa-9f97-4b51-abbf-8994b3c430ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y0", "\[Equal]", "0"}], "||", 
      RowBox[{"y0", "\[Equal]", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}]}], "||", 
      RowBox[{"y0", "\[Equal]", 
       SqrtBox[
        FractionBox["2", "3"]]}]}], ")"}], "&&", 
    RowBox[{"b", "\[Equal]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]}], "||", 
      RowBox[{"w", "\[Equal]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "||", 
      RowBox[{"w", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]}], "||", 
      RowBox[{"w", "\[Equal]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}]}], ")"}], "&&", 
    RowBox[{"w", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "\[Equal]", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}]}]], 
         RowBox[{"2", " ", "w"}]]}]}], "||", 
      RowBox[{"k", "\[Equal]", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}]}]], 
        RowBox[{"2", " ", "w"}]]}]}], ")"}], "&&", 
    RowBox[{"b", "\[Equal]", 
     RowBox[{"4", " ", 
      SuperscriptBox["w", "2"]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7970102574193087`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"8e52c7c3-6cd8-4a3f-86e8-f5aa73de8ec7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"b", "*", 
    RowBox[{
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"w", "*", "t"}], ",", 
       RowBox[{"k", "^", "2"}]}], "]"}], "^", "2"}]}], "+", 
   RowBox[{"y0", "^", "2"}], "-", "b"}], "/.", 
  RowBox[{"b", "->", 
   RowBox[{"4", 
    RowBox[{"w", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7970103232522573`*^9, 3.797010332063743*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"5ff273d1-9776-4821-8540-6f27e64741ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["w", "2"]}], "+", 
   SuperscriptBox["y0", "2"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox[
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"t", " ", "w"}], ",", 
       SuperscriptBox["k", "2"]}], "]"}], "2"]}]}], "/.", 
  RowBox[{"k", "->", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y0", "2"]}]}]], 
    RowBox[{"2", " ", "w"}]]}]}]], "Input",
 CellChangeTimes->{{3.79701035101716*^9, 3.797010358460383*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"a7f3c01f-f61d-4881-9419-349d8b063149"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["w", "2"]}], "+", 
   SuperscriptBox["y0", "2"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox[
     RowBox[{"JacobiDN", "[", 
      RowBox[{
       RowBox[{"t", " ", "w"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["w", "2"]}]]}], "]"}], "2"]}]}], "/.", 
  RowBox[{"w", "->", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y0", "2"]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y0", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "4"]}]}]]}]], 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.7970104213076763`*^9, 3.797010425230651*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"245e6219-0091-402f-a458-c84b95fb28a1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["y0", "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "-", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]]}]]}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.797010427999445*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"ae06b2fa-b58d-4336-8043-48000225de4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", "%83", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[84]:=",ExpressionUUID->"95394494-6b1a-41db-9d62-f724c2c02a43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["y0", "2"], "-", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}]]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.79701044354156*^9, 3.79701044787193*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"7e6ffb41-36d8-4085-bd16-a69c61311853"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "2"]}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "2"]}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiCN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"JacobiDN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y0", "2"], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "4"]}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"JacobiDN", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"t", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "2"]}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["y0", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["y0", "4"]}]}]]}]]}], 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]], ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "2"]}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y0", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y0", "4"]}]}]]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "2"]}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y0", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y0", "2"], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"JacobiDN", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"t", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y0", "2"]}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["y0", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["y0", "4"]}]}]]}]]}], 
             RowBox[{"2", " ", 
              SqrtBox["2"]}]], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "2"]}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["y0", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["y0", "4"]}]}]]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "2"]}], "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["y0", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
       ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"JacobiCN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"JacobiSN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "2"]}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "2"]}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiDN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"JacobiSN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y0", ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.7970104750235777`*^9, 3.7970104966546183`*^9}, {
   3.7970105355883017`*^9, 3.7970105741782913`*^9}, 3.797010611298608*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"07c9d553-7d91-423d-b64d-ad20d45c7c22"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 0., $CellContext`y0$$ = 
    0.9897238085319526, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0, 10}, {
      Hold[$CellContext`y0$$], Rational[2, 3]^Rational[1, 2], 1}}, 
    Typeset`size$$ = {58., {1., 9.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t$93639$$ = 0, $CellContext`y0$93640$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`t$$ = 0, $CellContext`y0$$ = 
        Rational[2, 3]^Rational[1, 2]}, "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$93639$$, 0], 
        Hold[$CellContext`y0$$, $CellContext`y0$93640$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> (1/8) (1 - 3 $CellContext`y0$$^2 + 
         Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) (-1 + 
         3 $CellContext`y0$$^2 + 
         Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) 
        JacobiCN[$CellContext`t$$ 
           Sqrt[-1 + 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
           Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
            3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2 
        JacobiDN[$CellContext`t$$ 
           Sqrt[-1 + 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
           Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
            3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2 + (1/
         2) (-1 + $CellContext`y0$$^2 + 
         Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4] - (-1 + 
          3 $CellContext`y0$$^2 + 
          Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) 
         JacobiDN[$CellContext`t$$ 
            Sqrt[-1 + 3 $CellContext`y0$$^2 + 
              Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
            Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
              Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
             3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2) + (
         3/8) (1 - $CellContext`y0$$^2 - Sqrt[
          1 + 2 $CellContext`y0$$^2 - 
           3 $CellContext`y0$$^4] + (-1 + 3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) 
           JacobiDN[$CellContext`t$$ 
              Sqrt[-1 + 3 $CellContext`y0$$^2 + 
                Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
              Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
                Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
               3 $CellContext`y0$$^2 + 
               Sqrt[1 + 2 $CellContext`y0$$^2 - 
                 3 $CellContext`y0$$^4]))]^2)^2 + (1/
         8) (1 - 3 $CellContext`y0$$^2 + 
          Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])^2 
        JacobiCN[$CellContext`t$$ 
           Sqrt[-1 + 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
           Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
            3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2 
        JacobiSN[$CellContext`t$$ 
           Sqrt[-1 + 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
           Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
             Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
            3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2 - (1/
        8) (1 - 3 $CellContext`y0$$^2 + 
        Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) (-1 + 
        3 $CellContext`y0$$^2 + 
        Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]) 
       JacobiDN[$CellContext`t$$ 
          Sqrt[-1 + 3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
          Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
           3 $CellContext`y0$$^2 + 
           Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2 
       JacobiSN[$CellContext`t$$ 
          Sqrt[-1 + 3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]]/(2 
          Sqrt[2]), -((1 - 3 $CellContext`y0$$^2 + 
            Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4])/(-1 + 
           3 $CellContext`y0$$^2 + 
           Sqrt[1 + 2 $CellContext`y0$$^2 - 3 $CellContext`y0$$^4]))]^2, 
      "Specifications" :> {{$CellContext`t$$, 0, 10}, {$CellContext`y0$$, 
         Rational[2, 3]^Rational[1, 2], 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{253., {65., 71.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.7970105495155783`*^9, 3.797010576235016*^9}, 
   3.79701061316661*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"d45bcc0b-c801-43ed-9311-6c07a50406f0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7970106354983892`*^9, 
  3.797010635788311*^9}},ExpressionUUID->"eb1104d6-4ba3-4538-9b54-\
cb336609031d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "''"}], "[", "t", "]"}], "-", 
  RowBox[{"f", "[", "t", "]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "/", "2"}], ")"}], "*", 
   RowBox[{
    RowBox[{"f", "[", "t", "]"}], "^", "2"}]}]}]], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"bc4b888b-f1c5-4d97-846d-a58e8a56360c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"JacobiCN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y0", "2"], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}]]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["y0", "2"], "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y0", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "4"]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"JacobiDN", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"t", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "2"]}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y0", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y0", "4"]}]}]]}]]}], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], ")"}],
     "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y0", "2"]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y0", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "4"]}]}]]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiCN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiSN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y0", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"JacobiDN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"JacobiSN", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y0", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "4"]}]}]]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y0", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}]], "Output",\

 CellChangeTimes->{3.7970106003375587`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"20706df8-2582-4c27-9335-8cc264f4f6de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"t", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y0", "2"]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y0", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "4"]}]}]]}]]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "/.", 
  RowBox[{"y0", "\[Rule]", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x0", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7970108713139467`*^9, 3.797010884063418*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"d28e12c2-a7a9-49c6-9944-80673ffec6e5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"t", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox["2"]}]]], "Output",
 CellChangeTimes->{3.797010886702409*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"c3476ed1-3150-4181-9f3b-61f27bbe6cea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  FractionBox[
   RowBox[{"t", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[96]:=",ExpressionUUID->"daf1bcd5-2cef-462f-90c7-32cf702811e2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"t", " ", 
   SqrtBox[
    RowBox[{"2", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x0", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["x0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x0", "4"]}]}]]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox["2"]}]]], "Output",
 CellChangeTimes->{3.797010888536003*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"fe2808f3-c232-47ad-a857-40a865985822"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["y0", "2"], "-", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y0", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y0", "4"]}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y0", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y0", "4"]}]}]]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"JacobiDN", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y0", "2"]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y0", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y0", "4"]}]}]]}]]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y0", "2"]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
    ")"}]}], "/.", 
  RowBox[{"y0", "\[Rule]", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x0", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.797010902911364*^9, 3.797010916256791*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"a599df0d-60c2-4a4b-8908-42de3e835ca1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["x0", "2"], "-", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiDN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]]}]}], "]"}], 
      "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.797010918129361*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"a2cbc68c-7e8e-4770-b1d7-106f2c8fbf54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "%97", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[98]:=",ExpressionUUID->"74620e70-de69-4787-bd43-5071c94ea973"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["x0", "2"], "-", 
    SqrtBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["x0", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x0", "4"]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x0", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["x0", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["x0", "4"]}]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiDN", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          SqrtBox[
           RowBox[{"2", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x0", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x0", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x0", "4"]}]}]]}]]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["x0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x0", "4"]}]}]]}], 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["x0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x0", "4"]}]}]]}]]}]}], "]"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.797010919760585*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"a029726f-9eaa-4ccb-b6ea-7fa303ab2cf8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.797010926704385*^9, 
  3.79701093046632*^9}},ExpressionUUID->"134b1679-f0a0-4456-a694-\
fdbc99f23eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "[", "x0_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"EllipticK", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["x0"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
               RowBox[{"4", "/", "3"}]]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"8", "/", "3"}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  FractionBox["4", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                   RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               FractionBox["4", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                 SuperscriptBox["x0", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"2", "/", "3"}]], " ", 
               SqrtBox["3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"2", "/", "3"}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                   SqrtBox["3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["x0"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
               RowBox[{"4", "/", "3"}]]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"8", "/", "3"}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  FractionBox["4", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                   RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               FractionBox["4", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                 SuperscriptBox["x0", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"2", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["2", 
                   RowBox[{"2", "/", "3"}]], 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"4", "/", "3"}]]}]], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
         "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["x0"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x0"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox["x0"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
              RowBox[{"4", "/", "3"}]]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]]}], 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox["x0"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
              RowBox[{"8", "/", "3"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["4", 
                 RowBox[{"27", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                  SuperscriptBox["x0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}]], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              FractionBox["4", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                SuperscriptBox["x0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   FractionBox["27", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["x0"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
               RowBox[{"2", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 SuperscriptBox["2", 
                  RowBox[{"2", "/", "3"}]], 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"4", "/", "3"}]]}]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x0", "2"], "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x0", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x0", "4"]}]}]]}], ")"}], "/", "2"}], ")"}]}], "+", 
   
   RowBox[{
    RowBox[{"EllipticE", "[", 
     RowBox[{
      RowBox[{"JacobiAmplitude", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 SuperscriptBox["2", 
                  RowBox[{"2", "/", "3"}]], 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"4", "/", "3"}]]}]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"2", "/", "3"}]], " ", 
                   SqrtBox["3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["1", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 SuperscriptBox["2", 
                  RowBox[{"2", "/", "3"}]], 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"4", "/", "3"}]]}]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox["3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"2", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "3"}]], 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"4", "/", "3"}]]}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["x0"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"2", "/", "3"}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["2", 
                 RowBox[{"2", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                  RowBox[{"4", "/", "3"}]]}]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["2", 
                   RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"8", "/", "3"}]], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  FractionBox["4", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                   RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["2", 
                   RowBox[{"1", "/", "3"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                   RowBox[{"2", "/", "3"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "3"}]], 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"4", "/", "3"}]]}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox["x0"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"8", "/", "3"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "*", 
         RowBox[{"(", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]], 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], ")"}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["x0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x0", "4"]}]}]]}], 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["x0", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x0", "4"]}]}]]}]]}]}], "]"}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["x0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "4"]}]}]]}], 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["x0", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["x0", "4"]}]}]]}]]}]}], "]"}], "/", 
    RowBox[{"(", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x0", "2"]}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x0", "2"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x0", "2"]}], ")"}], "2"]}]}]]}]], 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.797011210017826*^9, 3.7970113759185953`*^9}, {
  3.797011443280509*^9, 3.7970114515315638`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"aeb587a6-5215-4194-9674-c5fbcceca7f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Y", "[", "x0", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "+", "0.001"}], ",", "1"}], "}"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.797011380983776*^9, 3.797011396014336*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"6cce42cf-1098-4f37-9928-e382edcfe0e8"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 1., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 0.5783502691896258, 1}}, Typeset`size$$ = {
    101., {1., 10.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$114989$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 0.5783502691896258},
       "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$114989$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> $CellContext`Y[$CellContext`x0$$],
       "Specifications" :> {{$CellContext`x0$$, 0.5783502691896258, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{253., {51., 57.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.797011397765834*^9, 3.797011457191312*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"77d0d035-ed96-422a-8fdc-1e75a1900e3e"]
}, Open  ]]
},
WindowSize->{808, 691},
WindowMargins->{{Automatic, 115}, {Automatic, 53}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 850, 18, 30, "Input",ExpressionUUID->"6aebb189-e9b7-433d-9e88-723442b3426c"],
Cell[1411, 40, 493, 14, 30, "Input",ExpressionUUID->"c420fb8e-e03b-42c0-ba0b-60c0e90326ac"],
Cell[CellGroupData[{
Cell[1929, 58, 2908, 88, 120, InheritFromParent,ExpressionUUID->"10f3eca3-9fe8-46bd-944a-9b22f4080b2a"],
Cell[4840, 148, 2409, 75, 97, "Output",ExpressionUUID->"59b4822d-a509-4e5b-b7f5-a839dadaba22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7286, 228, 163, 3, 30, "Input",ExpressionUUID->"eab10fd0-24a9-4e70-91ca-39799448d007"],
Cell[7452, 233, 1415, 44, 74, "Output",ExpressionUUID->"5356304b-fd4c-416f-b102-243950447e1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8904, 282, 1470, 46, 75, "Input",ExpressionUUID->"9b34ff8e-097b-4c02-83f6-5e46e00b4811"],
Cell[10377, 330, 2139, 67, 113, "Output",ExpressionUUID->"6b19630f-061f-42f5-8750-ff654009ee93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12553, 402, 1290, 39, 73, "Input",ExpressionUUID->"9fed36d1-3645-4129-89cd-204d5fc10de6"],
Cell[13846, 443, 1266, 38, 94, "Output",ExpressionUUID->"717cc3ee-177b-4299-ac90-969227c23ea7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15149, 486, 1312, 39, 92, "Input",ExpressionUUID->"268b20aa-9f97-4b51-abbf-8994b3c430ec"],
Cell[16464, 527, 3390, 109, 364, "Output",ExpressionUUID->"8e52c7c3-6cd8-4a3f-86e8-f5aa73de8ec7"]
}, Open  ]],
Cell[19869, 639, 493, 14, 30, "Input",ExpressionUUID->"5ff273d1-9776-4821-8540-6f27e64741ed"],
Cell[20365, 655, 787, 25, 57, InheritFromParent,ExpressionUUID->"a7f3c01f-f61d-4881-9419-349d8b063149"],
Cell[CellGroupData[{
Cell[21177, 684, 1171, 38, 78, InheritFromParent,ExpressionUUID->"245e6219-0091-402f-a458-c84b95fb28a1"],
Cell[22351, 724, 2380, 76, 131, "Output",ExpressionUUID->"ae06b2fa-b58d-4336-8043-48000225de4e"]
}, Open  ]],
Cell[24746, 803, 163, 3, 30, "Input",ExpressionUUID->"95394494-6b1a-41db-9d62-f724c2c02a43"],
Cell[24912, 808, 2221, 67, 270, InheritFromParent,ExpressionUUID->"7e6ffb41-36d8-4085-bd16-a69c61311853"],
Cell[CellGroupData[{
Cell[27158, 879, 14458, 435, 1216, "Input",ExpressionUUID->"07c9d553-7d91-423d-b64d-ad20d45c7c22"],
Cell[41619, 1316, 6184, 114, 155, "Output",ExpressionUUID->"d45bcc0b-c801-43ed-9311-6c07a50406f0"]
}, Open  ]],
Cell[47818, 1433, 154, 3, 30, "Input",ExpressionUUID->"eb1104d6-4ba3-4538-9b54-cb336609031d"],
Cell[CellGroupData[{
Cell[47997, 1440, 340, 10, 30, "Input",ExpressionUUID->"bc4b888b-f1c5-4d97-846d-a58e8a56360c"],
Cell[48340, 1452, 13227, 425, 1081, "Output",ExpressionUUID->"20706df8-2582-4c27-9335-8cc264f4f6de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61604, 1882, 699, 22, 78, "Input",ExpressionUUID->"d28e12c2-a7a9-49c6-9944-80673ffec6e5"],
Cell[62306, 1906, 734, 24, 93, "Output",ExpressionUUID->"c3476ed1-3150-4181-9f3b-61f27bbe6cea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63077, 1935, 768, 25, 78, "Input",ExpressionUUID->"daf1bcd5-2cef-462f-90c7-32cf702811e2"],
Cell[63848, 1962, 491, 16, 80, "Output",ExpressionUUID->"fe2808f3-c232-47ad-a857-40a865985822"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64376, 1983, 2308, 70, 278, "Input",ExpressionUUID->"a599df0d-60c2-4a4b-8908-42de3e835ca1"],
Cell[66687, 2055, 3223, 98, 353, "Output",ExpressionUUID->"a2cbc68c-7e8e-4770-b1d7-106f2c8fbf54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69947, 2158, 163, 3, 30, "Input",ExpressionUUID->"74620e70-de69-4787-bd43-5071c94ea973"],
Cell[70113, 2163, 1974, 63, 236, "Output",ExpressionUUID->"a029726f-9eaa-4ccb-b6ea-7fa303ab2cf8"]
}, Open  ]],
Cell[72102, 2229, 151, 3, 30, "Input",ExpressionUUID->"134b1679-f0a0-4456-a694-fdbc99f23eec"],
Cell[72256, 2234, 63978, 1603, 6483, "Input",ExpressionUUID->"aeb587a6-5215-4194-9674-c5fbcceca7f1"],
Cell[CellGroupData[{
Cell[136259, 3841, 421, 12, 30, "Input",ExpressionUUID->"6cce42cf-1098-4f37-9928-e382edcfe0e8"],
Cell[136683, 3855, 1721, 34, 161, "Output",ExpressionUUID->"77d0d035-ed96-422a-8fdc-1e75a1900e3e"]
}, Open  ]]
}
]
*)



==> FamilyOfCurvesAlpha=1_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    306446,       6806]
NotebookOptionsPosition[    300082,       6703]
NotebookOutlinePosition[    300422,       6718]
CellTagsIndexPosition[    300379,       6715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", "x0_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"EllipticK", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["x0"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"4", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]]}], 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["x0"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"8", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              FractionBox["4", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                SuperscriptBox["x0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   FractionBox["27", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            FractionBox["4", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
              SuperscriptBox["x0", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["27", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                 SuperscriptBox["x0", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
             RowBox[{"3", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
          RowBox[{"1", "/", "3"}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["x0"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"2", "/", "3"}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], " ", 
                 SqrtBox["3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   FractionBox["27", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
              RowBox[{"1", "/", "3"}]]], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["3", "2"]}], " ", 
                SqrtBox["3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox["27", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                  SuperscriptBox["x0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["2", 
           RowBox[{"2", "/", "3"}]], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["x0"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"4", "/", "3"}]]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]]}], 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["x0"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"8", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              FractionBox["4", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                SuperscriptBox["x0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   FractionBox["27", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            FractionBox["4", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
              SuperscriptBox["x0", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["27", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                 SuperscriptBox["x0", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
             RowBox[{"3", " ", 
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
          RowBox[{"1", "/", "3"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", 
                   SqrtBox["3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]]], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], " ", 
                  SqrtBox["3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["x0"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"2", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["2", 
                RowBox[{"2", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox["x0"], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"4", "/", "3"}]]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]]}], 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SqrtBox["x0"], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"8", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["4", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                    RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 FractionBox["4", 
                  RowBox[{"27", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                  RowBox[{"3", " ", 
                   SqrtBox["3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox["x0"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x0"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox["x0"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x0"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
           RowBox[{"4", "/", "3"}]]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "/", "3"}]]}], 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox["x0"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x0"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
           RowBox[{"8", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             FractionBox["4", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
               SuperscriptBox["x0", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  FractionBox["27", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                  SuperscriptBox["x0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
              RowBox[{"3", " ", 
               SqrtBox["3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["4", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
             SuperscriptBox["x0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                FractionBox["27", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                SuperscriptBox["x0", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
            RowBox[{"3", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["2", 
            RowBox[{"1", "/", "3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["3", "2"]}], " ", 
                  SqrtBox["3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
               RowBox[{"1", "/", "3"}]]], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", "2"]}], " ", 
                 SqrtBox["3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}], "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   FractionBox["27", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                   SuperscriptBox["x0", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SqrtBox["x0"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x0"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"4", "/", "3"}]]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]]}], 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox["x0"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"8", "/", "3"}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  FractionBox["4", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                   RowBox[{"3", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}]], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["4", 
                 RowBox[{"27", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                  SuperscriptBox["x0", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    FractionBox["27", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], "2"], " ", 
                    SuperscriptBox["x0", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}], "2"]}]}]]}], 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x0"}], ")"}], " ", "x0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.795452112784904*^9, 3.795452121517981*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2473fef7-87cf-423f-9d83-f8ff7d3f140a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s1", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795452269319715*^9, 3.795452332271331*^9}, {
   3.795452385899096*^9, 3.7954524023764563`*^9}, 3.7954532164484177`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"4f3b4b60-459d-4688-8657-5319a10d3a3c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.99945, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    404.6, {235., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$3958$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$3958$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s1 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == (1/
            2) $CellContext`y[$CellContext`t] $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - (1/
            2) $CellContext`b[$CellContext`t] $CellContext`z[$CellContext`t], \
$CellContext`z[0] == 0, $CellContext`a[0] == 0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{450., {186., 192.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.795452683604166*^9, 3.79545273547795*^9, 3.795453218739904*^9, {
   3.795453262985252*^9, 3.795453276163557*^9}, {3.795622059282427*^9, 
   3.795622086364897*^9}, {3.808666766074977*^9, 3.808666768030088*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"6dbf354a-5f3b-4944-8755-83b45ebe2693"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{FractionBox[\\\"9\\\", \\\"4\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"3\\\"]]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"3\\\"]]}], \\\")\\\"}], \\\"2\\\"]}]}]\\).\
\"",2,3,7,31951996461506359575,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808666766614545*^9},
 CellLabel->"",ExpressionUUID->"1ec2e5ab-7217-4de6-82ee-7a2b9866cf2c"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{FractionBox[\\\"9\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"3\
\\\"]]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"3\\\"]]}], \\\")\\\"}], \\\"2\\\"]}]}], \\\
\"]\\\"}]\\).\"",2,3,8,31951996461506359575,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808666766671999*^9},
 CellLabel->"",ExpressionUUID->"f05a5353-79f1-4593-9f22-cc23aadfd515"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*SqrtBox[RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{FractionBox[\\\"9\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"3\
\\\"]]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"3\\\"]]}], \\\")\\\"}], \
\\\"2\\\"]}]}]]\\).\"",2,3,9,31951996461506359575,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808666766727611*^9},
 CellLabel->"",ExpressionUUID->"9fcc36ab-0c67-4e9a-83ae-7d9263f0306b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,3,10,31951996461506359575,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8086667667874126`*^9},
 CellLabel->"",ExpressionUUID->"557d5e05-95ec-4ba3-843e-298eab359549"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s2", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.79545323241427*^9, 3.795453232813841*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"670f80ff-6ae9-455f-87e7-aef28a112bef"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.6, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    402.6, {235., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$6833$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$6833$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s2 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{448., {172., 178.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.795622059607469*^9, 3.795622119449163*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d840aee3-57bd-4098-baa8-9af06cf3c03b"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,103,87,
   31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013254471143*^9},
 CellLabel->"",ExpressionUUID->"1d33d6e7-094c-4a48-9bd2-a1208cc2f774"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,2,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188440001596*^9},
 CellLabel->"",ExpressionUUID->"9c6e82fe-bc21-4c81-aaf0-007f896d2b14"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.6`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,2,
   31951996461506359575,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808666753520316*^9},
 CellLabel->"",ExpressionUUID->"e6ff5a33-0309-4e63-b014-09074d788211"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s3", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795453236916874*^9, 3.7954532371521072`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"72c3a1d0-5a70-45d9-90bb-a62c9fd4a12c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.7, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    401.6, {235., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$7510$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$7510$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s3 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{447., {172., 178.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.7954532635459213`*^9, 3.795453312310771*^9, 
  3.795622060202289*^9, 3.7956221407054996`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d70da17c-3880-4eec-ba9b-18bcd37cb015"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.7`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.7`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,4,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188440259644*^9},
 CellLabel->"",ExpressionUUID->"d8bf6b4c-d3e4-40bc-8b41-f7a7d3f76ec6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s4", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795453240858283*^9, 3.795453241770933*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c991a079-f4de-4867-aaf3-b4d69b3c361b"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.8, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    397.6, {235., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$7850$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$7850$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s4 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{443., {172., 178.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.795453263827903*^9, 3.795453324743443*^9, 
  3.7956220604923697`*^9, 3.795622148973057*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"37eb84e2-3434-4c7a-a995-dff89446c125"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.8`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.8`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,5,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188440463954*^9},
 CellLabel->"",ExpressionUUID->"e4e73c94-c72e-49af-a673-76c7d6a50ad4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s5", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795453245013764*^9, 3.795453245278481*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8ddd40e5-64fd-4627-9fa5-e2d13a33b99a"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.9, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    581.2800000000001, {86.813573203125, 21.805036796875}}, Typeset`update$$ =
     0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`x0$8190$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$8190$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s5 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{627., {97., 103.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.795453264169961*^9, {3.795453337626094*^9, 3.7954533395213337`*^9}, 
   3.7956220607691402`*^9, 3.795622158548773*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"80398fd9-49d8-4c2f-aa72-87b6f7456d5c"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.9`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.9`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,6,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7971884424313517`*^9},
 CellLabel->"",ExpressionUUID->"cca732a1-104a-43f2-b97a-f2c2a8be6755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s6", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795453249606868*^9, 3.795453249903614*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0f35fea1-06cb-461b-89af-aec141cfdcb4"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.95, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    403.6, {235., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$8531$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$8531$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s6 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{449., {172., 178.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.7954532644475737`*^9, 3.795453350353079*^9, 
  3.795622061128284*^9, 3.79562216810327*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"7666e667-b9de-4d94-beb2-49d3bd6ceb77"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.95`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.95`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,7,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188442929267*^9},
 CellLabel->"",ExpressionUUID->"31a4d827-73ee-4abd-a06e-4bb41fb8cfe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s7", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.795453254906742*^9, 3.795453255226753*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"996959cf-e146-4154-a9e0-b7cbc8e4b97b"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.75, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    1171.6, {73., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$8871$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$8871$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s7 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{1217., {91., 97.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.795453264726738*^9, 3.79545336349571*^9, 
  3.7956220613948917`*^9, 3.795622185024984*^9, 3.797182561280549*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"52ec1251-a47b-4564-8ea4-0e12d55180e4"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.75`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.75`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,8,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188442949679*^9},
 CellLabel->"",ExpressionUUID->"7e59ea3a-8129-4b88-b243-ee27105533e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.587", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s2"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.6", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s3"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.7", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s4"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.8", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s5"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.9", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s6"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.95", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s7"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.75", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s8"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.65", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", "t", "]"}], ",", 
         RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s9"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"L", "[", "0.85", "]"}], "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.795453387078508*^9, 3.7954535393438377`*^9}, {
   3.795453598349329*^9, 3.795453609814479*^9}, {3.7954536637878523`*^9, 
   3.7954536929373417`*^9}, {3.795453728531849*^9, 3.795453750509451*^9}, {
   3.795453789414414*^9, 3.7954537900323143`*^9}, {3.7971822962192707`*^9, 
   3.7971823924186172`*^9}, {3.797182442229401*^9, 3.7971825116198*^9}, {
   3.797182567357316*^9, 3.79718259761887*^9}, {3.797182637073688*^9, 
   3.797182698803007*^9}, {3.797182743843091*^9, 3.797182820996339*^9}, {
   3.79718285270654*^9, 3.797182861804241*^9}, 3.7971884780033092`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"100d194f-6913-4ee7-9893-ea6225c2ab8c"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdiWs0lAkYgIdpzGjmG5fv0ymR0DSolbOsFaP3pTqUkmviWCfTYru6bJwh
kllqx6WG2LBdplKKpFQksqm2JrqgCxUbOTIjRpoRw1rb/t3nnOc8Px5LYWxA
lC6NRtv41f/6fz4p85qYkgCQ1fm4+UtDwXB9cztTIoTehVx7f+l28F00MMmU
JEBQhiHpL02Gu345XiyJGG6Yvuj2k0rAoJU5wJIUgHaJa5yftATmH34TyJac
gdTKxru+0otQe0/8gpLUwIrV3t95S+vh0khySIffPSgwy98TdbYFpEURrydr
HsPDDeXfVz16Dk7NZWpXdQcs7yqIo1u+gfBhcpfVWCf8sZd+8s2BXuDUFofx
Srsh19vRx7+2H642jz6+/7wX6gVOIqHDINifN7YZ9+2Hi8uCWxilQyDwOHXo
9qkB2CafJO7IR6BwXeGRHisFpJs+cJo58QkyA0vbju0bgoBoS3ee62d4u/1E
6wv5MDBG2kmTp2owK29vlHiPwqHFjeCaOQ4OHXlRH55+gkcd5jUqswmwnfLI
f2L8GTJiSwUdnZOgL9zyaspPDURJyGhK9hTo6a2Rvk/WwE1VyqsGi79h1sHb
bF7jOFRolf42nTOQUHJTqVV8gc0VRk5O8bOQFSmwtFsxCXrmP6hu/EbDCw7n
EnJjtZAXcqu4IU4H02y7GZLSKah/tzd/vkAXW0QPreR/TYPwebbnkfl0PC/Y
355PzEDuFnG58AMdU5ddT9rj/A8cGeWX2F2Zg0yaW6VINAv0FPlbMoeBPDQY
Sw6gYd753ERhiB6uNx+5tnqchheTDEdfOzHRJ1URTC/SQY+DH48Gclk4/E1t
j8pWF7nb6j67vmah5eXQMP9WXWR3/qwNvaGP/CsLHDsj6Zh3KUY4LJ6L5sqX
Op7jdAxSjSzP3cBGF5l9gX7RHNzF2nAtkc/BHMaf8NGWgee0btldag5GN9R5
kq0MXKuIPljYTmDEUIPOpkg9/Mkra/SJjItMKBzYrNFDVbwsgLfLAMcCC5LE
R5mo02X9IGmJITpvZfQ18Vm441CxsDTHEDV1Hfd15SwcjJrhHpg2xJmq2lvq
H/UxrXlCkL7dCI9390VNftHH0+FuckGbERrEIbu7cC6a7HQTtIAx1nddsn3J
Z2PxUmmUyQVjpM39vXp/HRvPrJa1ibgkptx+ZvEugIO8MIfB+jQShXd2orCf
g3a+y2yuD5B4rSlJ9GGAg8qYg08yB0lUjFmX71BwcGj3wqRgJYn3NFsVCSMc
/KVC0/ZlmMSs8HVT4gkOvuzaXbVSQ2K1szrsNJtAO1mLzh1dCp1ty1mdjgR6
5FSYPrOgcN5lJhnmTGB8jJovs6RwOHiI7HEhcN/hDJd4awpdON9q37sTqLGJ
3UbyKSyjV/urvAh0EZf0hthTuFK2fyU9nMC14SmiPgGFNkaSyqwIAvt+9bxV
s4pC8jiDYkUSWFYdPPsLUnhuxk/OiSZwb0jE0aVrKJx9RzWZxBFIp9P7d/pQ
uNSosP9YAoGn1cvBfSOFT0PSZhckEkjUlp3kbqIwyjrbdFEKgdZm6TFXAyh0
Kq9cIEslsDbxfZs4iEKvVY4GVukEfuQUuQdtptBAYTF9NuPrFxyr4m2hcPps
XA8vk0D2VuXiiVAK/wUPORfB
        "]]},
      Annotation[#, "Charting`Private`Tag$6728#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdjXs0lAkYh4eZMRjzMfN9NkpTSkqn7DTRWMn7ujTbxXZB7pVGJS1rk6R1
SkOxVDsO0XWylRxdxGGO1BqMnFZSLqOaSWrLNhsaFTMSlW3/3d85z3nO89fP
UZIYuM2URqP98JX//P9pPF8xFIZAwEQULBeHQ4c3fZ7CIIHg2Y/tlovjoPbx
iUSFIQlePuT3+4v3ATswYVJhyAC36KU5/uIcWEJ4ba8x5EN8Neu0n/gUuKma
IusMFyC2h30exJdhaEt4gNpQBV252SEC8U2oW+t6MVx1G7TLNlYyQ1oh73rL
JWXEfQgRpUWb5qkh9e2ixMMSNfAnin/J6tZCythI5MUDGihI4g14r/sLmiL+
dIj174V5SssjPWl9sFr/k/ahxwtYW0/eYwzqIMZk70nb5j6o6S5rqVg5AAaX
shYfJx2cMx6d/SZBD9TsnuFjta+hgLOBW7fzHUxkl8e2OQ6C8RTz5EqTYaCJ
2KmKdD0kP1NLC2UjYPUygG9m8Q40fVzWLjBCdKRiitzrPdivz7nP7xqFGomf
8FDuMKDTnbA1WWNQ2Wo53NY1Av3zg2eJhOOQNGfGYgnTCHYdzq9YqgnIKhAf
DAscBVmAu1/Qrs/wsfbk24ycD+BUevuPE4xJyEw+Q3J7xqB4wSXBtSgaZld/
ce90Hoeby6S0CaEJbhEHP8iLmgD7RXfNNeMm2BR+TSy/9gnGH0in7FebYjIj
AzN1n+G49uP7Ojkd4xuPPVo7dRK8njP8GFsZWKHuDXZwo2H3nrftc5YysTvo
AO9ZOw3X1HtPH6WbId7jnj+eaoKC8ObGql4zLG8zLbXmm+LODk95UTUL62sD
mzxqTTG0Zc96rzRzFBVWLHLaTEfXoTtv3gVZ4OHDhQ1l43Sk3ei3TeZb4iXM
Z7XkM5Dnda5V9MoSY9Jb9u8UMVHlMip1U7JRMrmPJetgYl58TLVVthVmpe5o
oqWYYeusmNM+Eg7qZcKGv61ZOE07733EtwSmTf1Q51zKQso17ucnYwTyIgdQ
ssIcLWy1vnq1NW4c2Sozf26OX5RF53avs0EpNdNjq9QCrzZf+bWjwQZ3r3a6
1TXDEnlPDqSnLuSi76M8WVWVJSb3mlhzj3Mxt8aBpVvHRsVVTL5M52GFTdDg
b31s9HPXtgviebhJc0EZmGSFG+4Wf5ns4iGz82CIpRUHC7JulA/5krikqT00
9DQHG+Lu1auukrh5b6Fbx1kOplyfKC0qJ3Gu/sX4imIOWtmVFP1YQWJQhJm/
ZwkHqczoo7bVJOZ+hJZp1znoqZV3xt0isd37aNETFQejjvTcJu+SKEv3WPp9
PwcfCwcDEnQkhi445a8c5KAPp2yO32sS9Sc8RYuHvv6FjDLtB0hcNbhEwx/h
YMamVb3NehJFPhpz4ycOtm3T6RyMJArk6llyGwLLQoq3P6BTaFf5XQOXJJA5
0llbwqTwn4NK/yxbAp0vXuClsSg0PWvLTpxK4JtYx965bAoLUloPgROBopIr
96U8CmeKXsRVOxMYOtkXFUZ9bXeGx1wXAhWNqhHXbyj0ddkuI1wJjClO8Hhq
T+Hyht/tMgQEBq9fpquaRuGhrme5RiGBjfmKMznTKdQL+bod7gSOLewOi55B
YXJl1PynIgJX6s9OFzlS+C/1URQB
        "]]},
      Annotation[#, "Charting`Private`Tag$6774#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxlj38803kcx2d8N2zYPv1y0p06Ukmlzbm0+rzLST+2Oq4U7h4xl4hrTqWf
J5KEq9ud3xcivy4haZfR6uQRekwiyh52D2VrO6FNC2uoud3f93o8Xo/XP6/H
4/l6LeYLAg6QSSQSz+T/8n/iup2uEQbisgJuQDixFwfIviBqhRHYeq6SFk4c
xJpO3qc3hfHYwzXxDJ84ji9mK6pvCS9gpfOVVWFEKtZlrkqXCHNwVIW2NITI
xbvZq12GhBV4U/6SYV+iEq+N8VL89usdHKeUfKu1aMA0r93za1PbMX8iqHD1
TDsmzOV2gQlPMbO8RXzzyVO8RebU7ewkw+yoq/qURBluoxxc5r55AGe92ej2
tmoAqx+VWLKSFDjz6W3HXSIFXpYk58WWqrDgO39myhMV/p170uwryRAW0VUZ
XbIhbNh+drVF+Qh+HxL1w9mqERyUXnGuu0eDfzFkcqIbNHhKHaOPjHyLT0QG
idRb3uKxa4akWaUO86V7p6qv63DokVFJdNI4ThZulLGWj+MZ+7TISuokPv9x
XNN6aQKzb3nq8ur1mOMhU4/Z6rG3me2HB0EG7PvznlPS1Pd40CuePj00hU/s
6pKv+8eAVdMXaOIrM3hnA9EfGDaNWRo2c9jzI3Z0yx+JbZnBle+qOR8mjbig
zmXqMHzEFtWcjPJ9JJht61mCGozYaf2sd+cyM+B88rLZy5oEeX6CkA4aGcYL
44ur2kmQ5ivStgySIXQ44qemE2bg8JhN59abQ+bal1YFS8mQMGxJW5NjARuK
HixsfEWGi9JovWM0Acrtxq6OLHMoGD3Q0+tPAR3H40XKHgtY6JaO1CwqjHgq
XjfOIWATTzdjRrGEZnlTpnsbATzpzoTS15aQTC0sNk+jQJNKUFHWZAVt3AzW
NqCC+JlWXXXBGnbXDAoiJ6mwn1kuTgujQYpt6L2/7lrC1EDGxokVdHi1j1Hw
R7wVyOfNy2oxs4H0sks2p32swbHXy/dymw2oAtXBBgsaaPraz59PtgX/vjGf
4Yc0OBsVMXB5hx20HrkfJs2lQ0wfX5BPYsCP/myK334buL2m/B0RyoANhfqG
NG9bWLo+pjWuiQEXybzgBfPsgK6lLK6nMcHg/E0RXWUHmuxrOZ6hTDB+2Zr/
IZwB482xidk3mHDtJnWpQzcDBg6VRFLfMSGs2Cbt4Xom+HEn4o57I8AySXBK
PROcssfmsk8heJR31MzrcwQZ0VH2W08jME4bD611QeCziNEdcgbB9Ya+KXdX
BOKMjpBzCQjyOImpLm4IhKqdqo5zCPjB68LnsxA0W6wQfZ2B4FPEcprdjGDr
pK/z4gIEj5/f63rDR8AdPFniVojAo/766JvvEWQL5vd4FiHolca5ayIQoIlY
3rZiBOSa2iXaQwhyVbM3YsoQVDrseKaLM/GUrubl1QiOthP7SMkIzvhQRFU1
Jo5+sJecgmC5++iCuloEnADFMSIVwas5dYbGOgR3L4WvpJl21SacWiQVIagy
jIbbZyKIP6Y40PknAlr8YaZjNoINQ4vCuu+Y/tt7qz/LRaAUGQXPxQi6O+7P
ul5BENCZkyxrRNDZn7hlpenHi/7Rbf1NCLKsim6vuWrqid+3yO8iYMsd/DxL
EBzeKtL+LUEgkc6QvEsR/Avslimq
        "]]},
      Annotation[#, "Charting`Private`Tag$6802#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd0Hk01GscBvDBTNnG/H6JmXfq6pRy24gWVPJ+J1E6JbljKCJzSTW00XIo
xJAoy+VIKZFRNPYty4ksIxpbTbeFSmFKmrqOUaFJ1/33Puc85zmff5+F/KMu
fuoUCmXPTP/b/6flYXP1ANcDR5h94uSHc7GZ3YH2Qa4Ae+cV9eWF++Kk/tVK
OTcU72tU180LD8Z8t4cGn7nx2PQO6Z0bLsTzuSaZWq4ZeDzbvOBaeCouI7Yf
C3UV47wkY7Vj4SIcsObBWXu3OnxKzymkJawCi6fqY5XRHbg6dDDR1V2CjfsX
Wo+t/xuXtlvNty/uxhdPdV3oY73C0bV74y3kT7E4ZoFLVNc7HHHymbx0by9e
VJHoId0jx0O5R15eDOjHpj63ozibPuKmlMvr448P4J/GftTn8z/jN8IW5/x5
cnzC80iSvu8oHj1CoUhSPuCMtz291MNjuJz04cXajOCceNLBlzeO0/o0vhSU
K/C4RnPHBOcb1i10pvux/8FW7Mxiuc8EHog0ckt4MYpv7i67/dh/CgvEwPmg
M4ZPv/EMUstV4ehwhYWjmxJLDS92fx+cxu/TvcvZGeM4uqt+Tn4UBYRCfhO9
7SvusTJWZZSpQSDbpLmY/h2brmI9ZcrU4Vv+rprNmyawNOiusIekAuvA75kQ
M4nZpcuv1zvTQMRxbGptn8L8g0yrA+GzIEbKyo+Y+IE/jezb1dIxG2jpRQGW
m39iemb3eKSmFkjR4y+K09MY9aWXSDnaYPYmcqo5/xderMm8teGqDthvbAqx
P0sBr+TL/X6vdEE0dN12AVsNdqp8ePds9IDOrDK1f6gG7ajXvO4KAxQTG9uy
gtQhNbjDpjaQAAcL2+BGQw2gmzudq5tPQjQ3/X3kIw14orXFTKeBBMvW9kqb
k1TwihPPu+k5B8pSA31SFtDA6270MxuaPkjYFmaUVzQIvNJwvvymPlR7+W09
nDgLZsu6/tphNxfqjR23GvFmA6JWf2x8PhciNzReeqWvCcHVA+mZvgbAYrxN
pj/RBNdxUeLx7wYw5n3GyyFXCwTBzoZrQwyB7e7SuuWoNrjqHM3mUZjQe6VK
VLNLBwq/VdaJQ5kQtQTdV1noQhEvzeTueyYo9u9zStCmg/HHHvHO3SyY7lMO
5vygQxNZuCNZzIJ4kaxUNqAHq/vuRY9NsaBJ2+vrISkDGgUaWZYqFrh4NmUf
7GZAbbOldshPFnxTKR/4yxiwUlPROf2LBdzZ6u7+fQxQppUzKDQEJ+xujAg+
MUBN0OH3Tg9BobW1u4RGgGToschoEYJzqyVXGSYE5GRVjoQ5IEhbQu39w5+A
37x6s6O2Ijh+KeaG7SECHnEt6i5sQ3DYujt1mYCA06G2cxO2IyhTdhpRjhKg
uLzbK8UJAV9jY3bxKQJ4resdIngIauU5fqwYApad06YO+iHoyV8zj8wlIJZM
sW6PRJDtbl2YNUiApv+2qoYoBDFo1TqZnIAMHCyoFCLofFv7izZMwC5z2tnM
mBkXVHoGKAhYqju01j8OQRh/nZXNVwJ8El1VT5IRLBU6nBqeRcLSJ7PS9bMQ
tF2f9AhaTkLcS2J0dMYBIoNtRStJiDfEYZ3ZCMTU4dMfzUio/vDaRpiDACZl
t/avIUE1oOIM30ZQ2SsxcbEh4atRBD+uEIFH/dQXjhMJza9fMD2KEPywq2Gf
dybhpLhAfUUxAhdpfdwDFxJkyzLOtJXM/KXVbAVuJFQVCYYmyxGsExS2bt5P
wou3wVtaKhCEmGQbCPkkRCSIXl6uRKBhvThf4ktCxZydOUb3EKyIVd1wPETC
wZaS5/IZK/r+/BUvIEF5h+AUVCPYUBKW2xVIwshyfv/xGgQiBi+JPEbCu9pr
ZZa1CO5TlQ3cEyT8C/Hjc9o=
        "]]},
      Annotation[#, "Charting`Private`Tag$6830#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd02k01f0WB3AOGc74VxRuhtT5abhp1vj4fSlFQobKlFBKQqYixUN1S4OZ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        "]]},
      Annotation[#, "Charting`Private`Tag$6858#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd1Xk01fkbB3BbWe7yvbJUki2puVS436/LkM9bGjNoo1K51rTIUigSorJU
ZFRMaFOZJkJN96pUM9SPVNQtFRJTSBoRrZIlv+/v399zznOe8/rzec77nMd4
7RbP9UoKCgr5bP9v/n+pWWxYul+yniSsOGDuo72IVFaV96ZLosnZ/mR9ibYP
WS/f4pElSSUHXFNtV2uHkSNbwr1OS34jxTu8AhZpJxDJNM8TbyRniY35HSsD
7QPE1XviS1Xfy0SpeuXbAK3jJCaywnZf4G1y4a/K0s2CUmIcEW1W5NNEpPcD
/XSt/iY5Pc/efy9vJ89cYhsMTt0mexytEivsu0lGuWKOwbb7RCdj7fWxoD6i
VFJ5dbCzgci8xU/5wg9kWn9GcI5TI6kfaKgS7vlMLDjnH399/ox0LQ+Su374
So78x/kXU682Ivm4309v8Qg5Png9wD39JWmQLg29aDJOJgjn5mckdBCR6wnF
gGhF9B9a4XB30isy/W7efy6HKCPvs5Yo9GQXiY7cKjhdMgGcVJvBH9y6yXZd
7W1n36gib/Kjsz+1vCGl7oP6GfEa8NHpaM3I6CFpq1KK5XN5GFn0ucbVrpds
bm6rHmmjIBHuTSyV9xGtCV2WZXGaMPSatVs7s5+8uN1+1UNFC9QSmYFc7z3Z
l5fVLqzTxrzIzogvEz6Q0clj7Qd/18XIirvK3R8/kJJZaka3d0yBsdMjs+lN
H8kZyyMf3HL0wN3S2qbw9BOJ+OfxlIxz+lh5cVHgi7ufifXSA39a1RvAYbWi
dODmF9Kt51GUe8II77XXP7zTPEgS3yy+kyg3htCiXNL0+iuJH74Vvm7WDJR8
vxfB1/1GLLvCbKv3muJBtMeo9eJhcv1Larq0dSYyq80O/hI/QpJmNNlbrpqF
KJ+wwN8fjZJFObV+Q7dmY6JJ54xh/e/EuehE4E1zIUz1c2OWRYwTJanLu9oK
c5StfaC4MFYBYWc6Leot5qDZ0f7dJpEibhTbVe+tnIugU5qyAFUlRFxzH9gy
xRLefXV5Lk1KqIxT6+LVWaJx3jLO52JluKWEZK9IscL2h5Nuvs9XgYvvzFQI
rdHvV15hmjIB/2qsSbJ6Yg2va6N2hZkTkWiS79sUKoLVufvdl0+q4tWVu7VJ
fSLsCg27P6lYDROkzUOZ/SK0v/A5drFMDU87cgTH3otwoibu58VSNbTWzhu4
9FmEAek7ccYNNZgO75I8HhUhoWx7oqZcDb+ekaT+w6Wx4MLquz9/UsP3Dpea
qRY02hJFu30c1fFtxXFjaiONMb9IXctmdeyd0ad0OZgGZ2XTSlmrOqL9E5+s
CaGReyvVX9yuji6PVpwKp5H1o+djpx51DO3OcjLaRmO9Z6pdwIg6morikvt2
0fh2LH5OtaEGNhSoZMvyaTg2W5SZbNIASlefszlGw/29fUJVuAZso+4XVByn
0eM6V883SgOp8nr7awU05pR5Vh9lcyxzt5lcdpZGXIVMbvirBo5GGmj7X6IR
rVr4dplMAwqMT0/PHRqNf+bOX/ZdA7W2h8ad7tFQd90QPaDEQX2b4UheHY2f
HNJjs1Q5SM7TOe38gEZNjH9Hg4AD11efCjIe05gt0HcKmMGBQa+yWXcbjczt
NasKf+Fgba9UXP2eRrGlakt1NgeM6dWgrx9oPDj8riohj4OmnMhQ4Sf2vhuz
Y2xOcGCY2cDN/ELD5OT55aV/cPCi1ytr4TCN8ZbRR6evcXBlTkJggjKDmG/X
hmQvOWivV5LydBgYnVygGGPBhdKIdatIl0HYWOx0qRUXyuZ/Fa6ezGDXKqlo
wIaLwTU3NE9OZTBg07ckzIkL3fT8NVMMGGjiz5+ivLjI7rbzrjNjsC5I169s
Fxe55pZCEzGDHfMW7O1o5GJ95EvZNFsGZ+JHyfxWLpr0Bp9o2THIPloylN/O
xfA6+6bxHxk0ZfwR4tXLxaUwz9ZaRwYNzxZ4tSrwgDHdYoELg3sq0mgdCx4c
Ddu2HVrO4Nap5aaLknnYcN5QunQFg8JDC9xD9vFQVdJTxl3JoMN6udf+TB40
b6S07/Fi4C6Pn1qXy8MWqcLcgDUM/vX3Xu1VyoO6ja/7Cz8G9n/cb81v5MFX
80jAPn8Gx9VaV9U+52Eix9TaKoBB/Y851z+95GGdskw9KZDd16uY9njLQ9qF
2jTOOgaJgfJx3XEe/I0mHX0TzGB7UrKOfDYf0+TCdTs3MSBuzpT6XD48Fmz8
VzOEgYOK+ONCER/Ws6sMxKEMqjJ9tlXN50P9oDaJCmfw8h21ucqTj3HFwnkl
kQzijuZ69ybwEaCSlmERxSCt5ugwvYcPv2hJQSlruzHvtKS9fDgs9ugv2sog
pLM8cPJhPiriDs88HM2Av9XRwvMcHxrBN56b7WBQc2k2/bmBj/CyqeJTrC+Z
LG/pbebD2XfW0OQ4Bnt0tp3r+oePJQacIqV4BvFxqVUtPXyItTl/1yQwiNXx
ft2gSGHHsREHq50MRJtKnz1WpeDcQBkfZy20fjD4lEdhZ4ivTngig6jpG8rb
plJodPq9dCSJgcmcTfbDVhRKze+5S3YxCPp+JkPFloKJWtqSa6zFtslqAkcK
X6/vTozYzcDxpcl+oRuF/MHctPo9DJLknqXhayncCMqGQTKD8aui4N3BFLJV
j/luYb1x7LDnkc0UInX23+SmMDjxW4WsOo6Cje3XWXQqgyUPtS5YZFPwdg0d
2sG6OlTS5ZpPwb3R37ySdeyqb27BBRQKklIqnNLY/Oiani8qoaB28dCk3azR
bVZYd4mCW3yLvJK10Xjog3dXKQRyn4QzexksmlB8RVxDwbEzcNlm1psHdGP8
6iiMxbzOOct6lr5sY9ojCvR4ijO1j4GqeG1nC/snH8Y6MA9Z27hQDllfKOjR
+2aOsP57SlB21QgF/48O22fuZ5B/0C9rSEGA7vxjjtGs73SLe8xVBZiTY1J+
lLWZuGCni4YAcbL76ZWsPQuSSgN5AlgnL5QopjN4LTN+nq8lQOHCgRVGrK/4
GbRc0RVg5uLtF+ezFhpobH06VQD7mfUha1jHRCoVfdQXIHhlS9pW1g+bTWM1
jQSw3HBQ+QDrkEe/vrKcIYBO+4v2M6wTn/u+XWYmQL67zKCCtWP0xQORPwgA
q9G/6ll3Gp6uO2whwH8BzkEVHA==
        "]]},
      Annotation[#, "Charting`Private`Tag$6886#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdkX8803kcx2c2Mz8238237qHucdy464qUW6VfPm90SbtOXfSDViSLW36E
fjMd8yONRIuipiTjkZJFNxmFDolaNs0j6yY/Sn6k1DGdde7fez0er8fzz9fj
+XjZ7Y38NYRIIBA2zfY//j/nhFpWhmIHYpdJF5Qp/ZBgtXooQxGKQrdxlaXK
EHTeMzXujOIoGj/b9k2p8hD6ShPQn6NIQ1j9icUlymSUEGM3U6zIQ9k9TT9K
lGLEqzkgGVVI0ZMFHEmCshgRhjt9aPV/IKlz5UGCsgod1k9m13S0Ih9OUWSu
/E+08eod8sjSTiSmrc+afPkUDQY+K7gf3I3erfB2SPHoQtCzs5/B1CG9XcM6
+ZwelG9ksoMPfUh001bp9kCH8meCKuLkg8jl0JDB8WYfYhy0uLZi0Vs0IFZM
UdIHUUj1/Gjxb6Mo6+K+Rv7SIfSU8okeFD+Olu1vtdlLG0GClba6HMcPqFxb
5UG/O4Z0Ov35O5oJdD51sV5QMo5U7VNu+bc+oZJtO5d0W35A54JuB68Kn0S9
nl/Gz/lPIFbO9DHP7XqkNxEYX3jwEVWSwh1F6DNyXRKdIrL9GyWNSHbtt5xB
Y5luHjLeJLrC5rfton5BammXa2TzFNInVwROxxJAxwi9PUWfRro6bWFTnBE8
jNwQmxzzGRU61EVQk4iQ5yShCp7+g+a1/sCKOm4Mw/FdDzbMMSC9a41szykS
bI43CByOfkHBrSeE2Wlk8FNQS+qDCEBZsTMvWWgChUUk8WOSEZSOFhjxcinQ
0ltbmVttBGL5Zdlwnimsc+byM7lEKGbZtmdVUKGBN8PrZc7uhPFcTBvNoPL5
VWJ8izHceE3r2d1gDjdUKn5uNAnc1vLl3WoLUCx8uQR3IkNY+FD0jMoSZMh1
pZeWDBLUV5j+mAaLAmREJ5EJNJW9ZyWp6RAWUdef/zMFvARXyF77rOA7pyKO
hmgKLyrSMjYNWEHLm8YDWW2m0Lx12lvtj0GZM3W+YzoVarO59m8fYeCpyJS6
bjADHh7XIgIGOMb9xWPZmANeKGa5lzHA6vhAaFuvOWx9PnBobC4TbFYmRsXU
WUCxhlzxk4AJpG+1r6/nW0LezeqUqxomKEL20ddF0IAWUZsuY1vD3kmeb8J2
OnRvSXyjFFqDdGP5O4ONFZCMLy8qabcGQsDyYW66FdxVx4TR5+CwKpx/WkfG
AD9Zm712Kw6DDuoa+QkM6BzZafDFQWdc2dgej8FmMybF0w+HGBqL8CoBg0s5
I8L123FQ971gmgsxGK9aU+AVgMNBKrdkjwgDD8mUi0swDlHG7kLGJQxqXGw6
pNE4OLeXe0jqMDCvnyYXxOCwufnsI/l9DFR9/vWZsTg89NWkqBowsPgYVx19
GIe7768XmDVj0Dkvvop9HAeXG4a1x55gcGTMerzwdxw6BldzA3UYlN5KWyNK
xGEi9ZfFglcY+BgoZkeScCjrWcgu6MeA7W6xgJOMw/NQ/5eaNxjYbQyMHE3D
4ZrQu9z3/exPwSGNqlM41Kza7RA7gYE9eU3evXQcTrKjnuV8wsBJC02pIhy+
v1fc1qnHICA7cF54Bg5Wjl1zP36e9XvMntiSiYNc+vUFawMGFznVnOVncLAv
SvRZRmCAd4fW3iYLB78M89XbiAz4FzH1J5c=
        "]]},
      Annotation[#, "Charting`Private`Tag$6914#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdjHs01HkYxscwjduMr/lpU1bYVWba1g61mmJ7XzMJqeNWzZztrIxLoTRS
ttJt7CoS45JsyT3ChBKp2LOl0l05083GGlSaVgrr0jGGtf/uc85zPuf54/PY
hcgCwuk0Gm3dTP/j/yMJzEzwVa4HzROzHDZPAtuPN730VYaBm7w2lM2LAEbL
2iQ/5W7I3kp0LN5e8KjdovFXJkLFu3JHFi8ZIpr5QWJlNhSIT+qMeKdgg4up
SbSyFFY2uATouBVwI0Px7payHnrmT6c/4F6Fv0XDCzpTWoDmcN5+8pv70BdT
aZ5Fb4MWOb9eXauCwNmeIXscnoNQNMrurW4HD+UAjXH9FZxyk37U8dRwzNJV
mDqhBvfMc6ry3F5oi+JWbn7eC6dbXLqeqN9CWV7f2OOStyCo8rYBi/fwLC7h
TqFQA1rmxylr8gFsVvXi0vn94G39S8OtNZ+gZrCO6/loACYim0u3LxyCcnzc
PbpsEK6ntkvmFQ7DNHt2mFfFEBzcmS3SuIxAnNLPrlrvH+DmVDfmXBoF6QbK
anzfCKheWvqJ1o2DlcjUc83AKIynNYRlqj/Djw2/s1d7j8PYgpidJhsnIFke
Gh9/+zNoC8icQ/1a2MccbqVzJ8C/MJElDteBZKmeq1qphTybu+g6NQUm1tOJ
i7k60Hx/xaPYk4avH+6TsdKmwPa9lSqDrodNhvN2HjGkYe6HWDvHVj3suZah
NPyDhjJFWX5QCh3jfqIXrYjRw+YrqZc/ivQxcUtMVrUTHSeSIvOjWQZ4dUdM
rmMfHZfXMCav3TfAtW3S3rxKfQxxnFzlnMPAkohWtIg0wKeP1N6yzbPw6dfO
X9haMbDBPV1SY8XEgljO9cgOBu5xnstN1jBRKpAbjKXNQv/xz9uOVhhi4pV7
ZzWuTGy93GStCDfCinO7gwXjTLT4+Ri7bokxOtkuy95WaohzMqLvzxs1xhSf
xqwVQUZ4MrCbw7pngps2jiqqjIzRPt0lVawwxZhHGiy4YIxRZ8LWWQSwUNBx
aJku2ASdlrTdnHZgo+kbd227vinS+xKVwiE2MqUHGhfXmqJBY8eD5a1mKDx8
cXm/mIUrZTL+b4EEVX7GWpfBmR0EwfxGgjcap3zPZLJx9IWM/+sic+Rntp8/
bW+G7IT5cTuyzZHr1WlpXWuGltzioz46czRglKRf+oogUQvYwhgOdmedNe0K
J7hL+6bnQicHnUs9DzC2Erxd5FCY08XBjQLB7cURBI/0eew62M1B971DnfFR
BAPkNsE+bzg4glucZssIWnAVazX9HPzOKyJUuJdgh82J2IVaDjo0ez07lEKw
J9qYUT+XwuqkidXFxwkGf6gpybeiUL4mLfNWKkHhLrk4yZrCleu9apjpBPl3
62dtsqMwIqSBoThBsOhm5X59HoWvmhJ4J/IIJqmnmiUCCh+wL1rW5RNkLSp7
KlpB4Z3cY2pVAcFBfvGkoxuFnAH+iHkxwcdFpdkMnPkPHxYoygi+ENn+VedJ
4Z9RX76tOkfwh6qmykJvCrvuvoh4WE5wclFz2nEfCiVzPo0xlQRTTlnkhfpS
GOa/Wm/h+Rk/f+sdX38KTWJtX4uqCO7vczR0C6TQ0jo+T1pNsFG3XcrdQKF4
zPfbwzUEn+ywV1mIKfwXUDYOiQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$6942#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd1Gs01PsaB/AZl3GZMf8/GcZt/n8V9paUqbPlsv2eblrp4uTsHLdslxDb
JeS2bSq6MFFI7iwSuezk2DuMUomEqN3WFkK5rWFMsQfjtnDmvD3PWs961ufN
98Xz4qvvFeLgI0OhUEKk+7/7/7NvWpIdlOuO5MQ22o0SB9SqmqwSkhuMTPG4
8gaJF/rX8JJMWG48okg6HtdLwlBG2J1Tcbk30W6TYcvfJAmIVNS7VJlbhN5n
3+WVSTKQSyODeyavBl0Tho8HSe4iJxePR7sLn6LKmzrEzcU6FFOXPiScf4uM
VpIqy5tb0cmwc7NPX39AB0vnWRt2PUi41XUj+fonRLn9cxrbvhdZdU0c9pGZ
QPZlel5Zjv1IuWnhl0iFKURdeR+pThlGlGPY2T2RInR+7MvMa+ooiqliV2WE
zyG/NCYrMmwcTXZFqwelixHrwHEno98n0aTfdQZjZgFtJbdPEPpTaL+BUeXW
HUvIpKaHO/SjEF3+LvfNleAV1ORQMCe4KUK1ljzVyoU15Ogt/5A2/RXpp209
vuCxgTDrkNNFN+aQ1YMBzyIeBVS5zcZpjX8jg9KofsEUFWTnVwd6R8RIzPE/
YmEhC2WmV0Pvzc2jiRCzuKZaOVCwVj0VobWI2pw6An21aLBe9+OTD6YSFPOk
Ze1UtQIEpP/Fd3dbQsJSa1Wl/UrwajR0av3qMqKGaTrte6kM3KzfThYVrqC8
94dUD1xgwMMcpkza21WkYePT8hhjAqkVmuU9t4YezqaKlqow2GEzxsWxdVQ+
LDh3uREHpZMt7/LtNpCZprZRzi1V0NG15U9FbCJurFFATqwa8Ped/azlQYFb
QdqHo3y2gLfzeDFPngqP/uxd6gF1CDp0yFizlApZ/OZUtV0sUMaoTp2nZIBe
PSdaZGjAUOO1lufLMqA9Kc7GJjWgYJur/b+LZeG7mI7aj92aMH7luM2wixxs
S0rYmVjCBk97QpyqIg/0iJeT7xK0YK8zy6rivTxIenxYLHttsDzNyxTdpsGL
wb+pobgOKMi8K+f/oACUB/7thgM6cI9mgamZKMI/e7kPu3i6EF2hE7VjTRH6
nRyTzyE9eGqX9yRzTAlG+HQicFwPrHgdvxj3KMPTwYKG0BAORJ8VU8dr6GD5
WreIvsyBlfHfC6KrGbB5SeQlXOGASWxKo/lDBpQqcaw71jiwadZtt1THAG+2
2PjyJge8lLr/jGpigKAneFFAI8Cx+mVYfCcDZKqQRjKLgHA9b5m7Agbk1/gd
Y3MJyGt3HjmwXQXWvmWVeZwjAFLfxMwWqcDFOEfBqj8BXx+VH+XfVQHBRXvr
zJ8IYLoV3UosV4H1q0/12oIJUKXujteqUYETR4R8dgQBrHcNArtmaR7Hlnvn
MgElxdy11o8qEG8YuzKQS4BFU2EepsWE9ZEMGu8VAba8pHD8DhPc6hI95DsJ
qKfb2J7IZcLVbrOci10EiDPlKnmFTFib3lt8voeANHddQqGcCfMun5mHewlo
MBl6S2tgwlQx+0jDCAHu91856g8wIVUn3OD5AgHV1WW3W/UwMBgYnNOQEIAl
f8lQ24pBV2L0ncAlApwCZQ28DDGgPGrzV18lwG1ijiq7C4N8dpWl4yYBscvm
JccAgz2Nq6bv5EgYKC1JWvbCIMojpu8Bk4TMAsvMlgoMNj5VRFtjJOwI89nS
/ysGZdeTc7qk5tFfqs/WYtATsu3UJE7C+cf+RRw+Bq3X9O6pbyHBLtDqbWIn
Bs7TR9tcNEnoX8yo9xViQDq53bhCkOCTHpxyRAOHbdMfOmRIEnZtZFJc2Tic
ML6acElqw8L5+mBtHDo8XQJ+1ifhtkOcMIuDA8fQnH5uGwnfv2gOEhriwFOW
3DA2IsFi5rWo0BwH9wv+rsdNSdivKaCbO+MQqXCiu13qLNGFe+muOLhlTGfD
LhJcvL6mic7gcH/yG8TdTYIiu8+n1AuHwaFn3SpcEtqV+iisQByqx44Olf2D
hNOLCTTFizh8nL+X4mxNAu45dX9nGQ6/7pk88EzqILpmX8Z9HDZ1+A7bvyfh
c8Fz5+VKHI5aL8WLpB46U+/ZVoODrEa3YgQiYeNRcoSHtCcw2d4B3wMkRD1o
aqh4jUP7KNXghdT6aqEHt7zBwbXFrFP3IAl7qAEG8X/gYDkQovuH1L5+p0U/
/IWDd/vZL6aHpfn/CblO+4RDLS1/84rURa+y28NHpT20kBQwKHWYha/b6DgO
yzv87BJtpf/V/ialeQqHHP3Dz/qkPh+319BkRvof7fqUb4+QUGKgpZn/BYfO
mdq6WKlnU8bcledwOPuTiVmP1Ld2Fq7HiHH4Lyhg+Rc=
        "]]},
      Annotation[#, "Charting`Private`Tag$6970#1"]& ]}, {}}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{Automatic, 318.57557473921963`},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.795453528438489*^9, 3.79545354174972*^9}, 
   3.795453611651725*^9, 3.795453666426134*^9, 3.795453696869734*^9, 
   3.795453752503667*^9, 3.7954537922479677`*^9, 3.795622061885482*^9, 
   3.795622197810214*^9, {3.797182448198633*^9, 3.79718251354245*^9}, {
   3.797182570495232*^9, 3.797182600481427*^9}, 3.7971827040543423`*^9, {
   3.797182781756637*^9, 3.797182823293312*^9}, {3.79718285580567*^9, 
   3.7971828634491653`*^9}, 3.797188494833131*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"60dd6cdd-ee71-4907-b390-57d36a8b4910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s8", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.7954539050992002`*^9, 3.795453905317305*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8c30f812-ae49-4100-899a-a601c897ee10"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.65, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    1168.6, {73., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$9428$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$9428$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s8 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{1214., {91., 97.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.795453909239129*^9, 3.7954539147821207`*^9}, 
   3.795622061956999*^9, 3.7956222097337227`*^9, 3.797182384404174*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ea44cef9-8c77-4192-9f91-86333d553619"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.65`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.65`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,9,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188443088257*^9},
 CellLabel->"",ExpressionUUID->"26dd8ab3-ed91-4248-a8e3-b41e35bbf30a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"L", "[", "0.578", "]"}], "/", "2"}], "]"}], "]"}], "/.", 
  "s8"}]], "Input",
 CellChangeTimes->{{3.79545397953957*^9, 3.7954539856998863`*^9}, {
  3.795622442442659*^9, 3.7956225058444767`*^9}, {3.79562258643198*^9, 
  3.795622602454253*^9}, {3.7956227097555323`*^9, 3.795622713121784*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3a4627aa-459d-4cf0-aa58-b25b948c9341"],

Cell[BoxData[
 RowBox[{"{", "5.1273151482073605`", "}"}]], "Output",
 CellChangeTimes->{
  3.795453987576026*^9, 3.795622062289309*^9, 3.795622223906056*^9, {
   3.7956224383174963`*^9, 3.7956225120981083`*^9}, {3.795622590970531*^9, 
   3.7956226044212933`*^9}, {3.795622716418304*^9, 3.795622723598125*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"0a390c14-7a3b-47e6-a36d-37df11ebd9f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pi", "*", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2.", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"3", "/", "2"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.795622789015579*^9, 3.79562280409967*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"8b73c11b-17cb-4dc8-889a-86ff09ef077e"],

Cell[BoxData["5.130199320647457`"], "Output",
 CellChangeTimes->{3.795622806282851*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"942b842f-7c04-4c25-a9e7-a15b9c0d7157"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"L", "[", "x0", "]"}], ",", "x0"}], "]"}], "-", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "x0", "]"}]}], ")"}]}], "+", 
     RowBox[{"2", "x0", "*", 
      RowBox[{
       RowBox[{"Sqrt", "[", "x0", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x0", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.797013257819105*^9, 3.797013286116692*^9}, {
  3.797013319247631*^9, 3.797013346816503*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"c3c89fb9-a127-4b89-a9ee-e71a39a1a167"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               SqrtBox["x0"]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["x0", 
                RowBox[{"3", "/", "2"}]]}], 
              RowBox[{"1", "-", 
               SuperscriptBox["x0", "2"]}]]}], ")"}]}], "-", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "-", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EllipticE", "[", 
               FractionBox[
                RowBox[{
                 FractionBox[
                  SuperscriptBox["2", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                  RowBox[{"3", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                 TemplateBox[{"4"},
                  "OutputSizeLimit`Skeleton"]}], 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["2", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                  RowBox[{"3", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                 TemplateBox[{"2"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}]], "]"}], "-", 
              RowBox[{
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["x0"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x0"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
             RowBox[{"2", "/", "3"}]], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                FractionBox[
                 SuperscriptBox["2", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]], 
                 RowBox[{"3", " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]}]], "+", 
                TemplateBox[{"4"},
                 "OutputSizeLimit`Skeleton"]}], 
               RowBox[{
                FractionBox[
                 SuperscriptBox["2", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]], 
                 RowBox[{"3", " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]}]], "+", 
                TemplateBox[{"3"},
                 "OutputSizeLimit`Skeleton"]}]]}], ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 108, 31875590124262356128, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 108, 31875590124262356128, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 108, 31875590124262356128, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[31875590124262356128 === $SessionID, 
   Out[108], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.797013321236858*^9, 3.797013349150835*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"2e3e71d5-78e6-4264-afcc-5248f1d586f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   InterpretationBox[
    TagBox[
     FrameBox[GridBox[{
        {
         ItemBox[
          TagBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", " ", 
                 SqrtBox["x0"]}]], "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["x0", 
                  RowBox[{"3", "/", "2"}]]}], 
                RowBox[{"1", "-", 
                 SuperscriptBox["x0", "2"]}]]}], ")"}]}], "-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]], "-", 
            FractionBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              TemplateBox[{"3"},
               "OutputSizeLimit`Skeleton"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"EllipticE", "[", 
                 FractionBox[
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["2", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                    RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                   TemplateBox[{"4"},
                    "OutputSizeLimit`Skeleton"]}], 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["2", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                    RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                   TemplateBox[{"2"},
                    "OutputSizeLimit`Skeleton"], "+", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "]"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}], " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}]}], ")"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SqrtBox["x0"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x0"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x0"}], ")"}]}]]}], ")"}], 
               RowBox[{"2", "/", "3"}]], " ", 
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{
                  FractionBox[
                   SuperscriptBox["2", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                   RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                  TemplateBox[{"4"},
                   "OutputSizeLimit`Skeleton"]}], 
                 RowBox[{
                  FractionBox[
                   SuperscriptBox["2", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], 
                   RowBox[{"3", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]], "+", 
                  TemplateBox[{"3"},
                   "OutputSizeLimit`Skeleton"]}]]}], ")"}]}]]}],
           Short[#, 5]& ],
          BaseStyle->{Deployed -> False},
          StripOnInput->False]},
        {GridBox[{
           {
            PaneBox[
             TagBox[
              TooltipBox[
               StyleBox[
                StyleBox[
                 DynamicBox[ToBoxes[
                   FEPrivate`FrontEndResource[
                   "FEStrings", "sizeBriefExplanation"], StandardForm],
                  ImageSizeCache->{59., {2., 8.}}],
                 StripOnInput->False,
                 DynamicUpdating->True,
                 LineSpacing->{1, 2},
                 LineIndent->0,
                 LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
                StripOnInput->False],
               StyleBox[
                DynamicBox[
                 ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                  StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
                LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                LineSpacing -> {1, 2}, StripOnInput -> False]],
              Annotation[#, 
               Style[
                Dynamic[
                 FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
                DynamicUpdating -> True, LineIndent -> 0, 
                LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
                LineSpacing -> {1, 2}], "Tooltip"]& ],
             Alignment->Center,
             BaselinePosition->Baseline,
             ImageSize->{Automatic, {25, Full}}], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{51., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{51., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
               
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, {25, Full}}],
             Appearance->None,
             BaselinePosition->Baseline,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              OutputSizeLimit`Defer, 108, 31875590124262356128, 5/2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm],
                 ImageSizeCache->{56., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm]],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
               
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, {25, Full}}],
             Appearance->None,
             BaselinePosition->Baseline,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              OutputSizeLimit`Defer, 108, 31875590124262356128, 5 2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm],
                 ImageSizeCache->{42., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm]],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
               
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, {25, Full}}],
             Appearance->None,
             BaselinePosition->Baseline,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              OutputSizeLimit`Defer, 108, 31875590124262356128, Infinity],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm],
                 ImageSizeCache->{77., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm]],
                StripOnInput->False,
                DynamicUpdating->True,
                LineSpacing->{1, 2},
                LineIndent->0,
                LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
               
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, {25, Full}}],
             Appearance->None,
             BaselinePosition->Baseline,
             ButtonFunction:>FrontEndExecute[{
                FrontEnd`SetOptions[
                FrontEnd`$FrontEnd, 
                 FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
                FrontEnd`FrontEndToken["PreferencesDialog"]}],
             Evaluator->None,
             Method->"Preemptive"]}
          },
          AutoDelete->False,
          FrameStyle->GrayLevel[0.85],
          GridBoxDividers->{"Columns" -> {False, {True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}}]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], 
           Offset[1.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      BaseStyle->"OutputSizeLimit",
      FrameMargins->{{12, 12}, {0, 15}},
      FrameStyle->GrayLevel[0.85],
      RoundingRadius->5,
      StripOnInput->False],
     Deploy,
     DefaultBaseStyle->"Deploy"],
    If[31875590124262356128 === $SessionID, 
     Out[108], Message[
       MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; Null]], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "+", "0.0001"}], ",", "1"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7970132937022543`*^9, 3.797013355626794*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"171c22df-65ef-4da2-a260-ff33fcb62ba1"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 0.5774502691896258, 1}}, Typeset`size$$ = {
    31., {1., 10.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$124946$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 0.5774502691896258},
       "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$124946$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      If[31875590124262356128 === $SessionID, (-2) (
          Rational[1, 2] $CellContext`x0$$^Rational[-1, 2] + 
          2 ($CellContext`x0$$^Rational[3, 2]/(
            1 - $CellContext`x0$$^2))) + ((((Rational[-8, 3] 
             2^Rational[1, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-5, 3]) ((-$CellContext`x0$$^
               Rational[3, 2]) ((1 - $CellContext`x0$$) (
                1 + $CellContext`x0$$))^Rational[-1, 2] + (
              Rational[1, 2] $CellContext`x0$$^
               Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                1 + $CellContext`x0$$))^Rational[1, 2])) ((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3] + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 
                 3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))^Rational[-1, 2]) 
         EllipticK[((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3] - (2^Rational[2, 3] 
             3^Rational[
               1, 2]) (($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[
               2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])))/((Rational[1, 3] 
             2^Rational[2, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-4, 3] + ((Rational[2, 9] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-8, 
                3]) (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[-1, 
               3] + (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[
             1, 3] + (((2 2^Rational[1, 3]) 
              3^Rational[-1, 2]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-2, 
                3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])/((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])))] - ((((2 
            2^Rational[1, 3]) ($CellContext`x0$$^
              Rational[
               1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
              Rational[1, 2])^
            Rational[-2, 3]) ((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3] + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 
                 3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))^
           Rational[-3, 2]) (((Rational[-4, 9] 
             2^Rational[2, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-7, 3]) ((-$CellContext`x0$$^
               Rational[3, 2]) ((1 - $CellContext`x0$$) (
                1 + $CellContext`x0$$))^Rational[-1, 2] + (
              Rational[1, 2] $CellContext`x0$$^
               Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                1 + $CellContext`x0$$))^Rational[1, 2]) + (((Rational[-2, 27] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-8, 3]) (((
                Rational[-8, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-3) + ((
                Rational[-8, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                1 + $CellContext`x0$$)^(-2) + ((
                Rational[
                 8, 27] (
                  1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (((
                   Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                  1 + $CellContext`x0$$) + ((
                   Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                   1 + $CellContext`x0$$)^2 + ((
                   Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$) (
                 1 + $CellContext`x0$$)^(-2)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[
                1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[
                1, 2] + ((((Rational[4, 3] 
                  3^Rational[-1, 2]) (
                   1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[1, 2])) (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[-4, 3] + (
            Rational[
             1, 3] (((
                Rational[-8, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-3) + ((
                Rational[-8, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                1 + $CellContext`x0$$)^(-2) + ((
                Rational[
                 8, 27] (
                  1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (((
                   Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                  1 + $CellContext`x0$$) + ((
                   Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                   1 + $CellContext`x0$$)^2 + ((
                   Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$) (
                 1 + $CellContext`x0$$)^(-2)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[
                1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[
                1, 2] + ((((Rational[4, 3] 
                  3^Rational[-1, 2]) (
                   1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^
               Rational[1, 2])) (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[-2, 3] + (((Rational[-16, 27] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-11, 3]) ((-$CellContext`x0$$^
                Rational[3, 2]) ((1 - $CellContext`x0$$) (
                 1 + $CellContext`x0$$))^Rational[-1, 2] + (
               Rational[1, 2] $CellContext`x0$$^
                Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                 1 + $CellContext`x0$$))^
               Rational[1, 2])) (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[-1, 3] - (((((2 2^Rational[1, 3]) 
              3^Rational[-1, 2]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-2, 
                3]) (((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])) (((Rational[-4, 9] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-7, 3]) ((-$CellContext`x0$$^
                 Rational[3, 2]) ((1 - $CellContext`x0$$) (
                  1 + $CellContext`x0$$))^Rational[-1, 2] + (
                Rational[1, 2] $CellContext`x0$$^
                 Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                  1 + $CellContext`x0$$))^Rational[1, 2]) + (((
                Rational[-2, 27] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 3]) (((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-3) + ((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                  1 + $CellContext`x0$$)^(-2) + ((
                  Rational[
                   8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$) (
                   1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-4, 3] + (
              Rational[
               1, 3] (((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-3) + ((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                  1 + $CellContext`x0$$)^(-2) + ((
                  Rational[
                   8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$) (
                   1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-2, 3] + (((Rational[-16, 27] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-11, 3]) ((-$CellContext`x0$$^
                  Rational[3, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[-1, 2] + (
                 Rational[1, 2] $CellContext`x0$$^
                  Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 3])) ((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3])^(-2) + (((2 2^Rational[1, 3]) 
             3^Rational[-1, 2]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-2, 3]) (((
               Rational[-1, 
                 3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                   Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) (
                  1 + $CellContext`x0$$) + ((Rational[3, 2] 
                   3^Rational[1, 2]) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (
                  Rational[
                   1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-4, 3] + (
               Rational[
                1, 3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                   Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) (
                  1 + $CellContext`x0$$) + ((Rational[3, 2] 
                   3^Rational[1, 2]) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (
                  Rational[
                   1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-2, 3])/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3])) + ((((Rational[-4, 3] 2^Rational[1, 3]) 
              3^Rational[-1, 2]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-5, 3]) ((-$CellContext`x0$$^
                Rational[3, 2]) ((1 - $CellContext`x0$$) (
                 1 + $CellContext`x0$$))^Rational[-1, 2] + (
               Rational[1, 2] $CellContext`x0$$^
                Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                 1 + $CellContext`x0$$))^
               Rational[
                1, 2])) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3])))) 
        EllipticK[((Rational[1, 3] 
             2^Rational[2, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-4, 3] + ((Rational[2, 9] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-8, 
                3]) (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[-1, 
               3] + (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[1, 3] - (2^Rational[2, 3] 
            3^Rational[
              1, 2]) (($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[
              2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                  1 - $CellContext`x0$$)) $CellContext`x0$$) (
                1 + $CellContext`x0$$) + (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[-1, 
               3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                  1 - $CellContext`x0$$)) $CellContext`x0$$) (
                1 + $CellContext`x0$$) + (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3])))/((Rational[1, 3] 
            2^Rational[2, 3]) ($CellContext`x0$$^
              Rational[
               1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
              Rational[1, 2])^
            Rational[-4, 3] + ((Rational[2, 9] 
             2^Rational[1, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-8, 
               3]) (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[-1, 
              3] + (-2 + ((
               Rational[
                4, 27] (1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
               1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                 3^Rational[-1, 2])/(
                1 - $CellContext`x0$$))/$CellContext`x0$$)/(
              1 + $CellContext`x0$$)) (-1 + ((
                  Rational[
                   27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                  1 + $CellContext`x0$$)^2)^Rational[1, 2])^
           Rational[
            1, 3] + (((2 2^Rational[1, 3]) 
             3^Rational[-1, 2]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-2, 
               3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3])))] + ((((((2 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^Rational[-2, 3])/((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3] - (2^Rational[2, 3] 
              3^Rational[
                1, 2]) (($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[
                2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))) ((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[
                1, 3] + (((2 2^Rational[1, 3]) 
                 3^Rational[-1, 2]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-2, 
                   3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-1, 
                    3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[1, 3])/((Rational[1, 3] 
                  2^Rational[2, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                  Rational[-4, 3] + ((Rational[2, 9] 
                   2^Rational[1, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                   Rational[-8, 
                    3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-1, 
                    3] + (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[1, 3])))^Rational[1, 2])/(
           1 - ((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3] - (2^Rational[2, 3] 
             3^Rational[
               1, 2]) (($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[
               2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])))/((Rational[1, 3] 
             2^Rational[2, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-4, 3] + ((Rational[2, 9] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-8, 
                3]) (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[-1, 
               3] + (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[
             1, 3] + (((2 2^Rational[1, 3]) 
              3^Rational[-1, 2]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-2, 
                3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])/((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[
               1, 3]))))) ((((Rational[-4, 9] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-7, 3]) ((-$CellContext`x0$$^
                  Rational[3, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[-1, 2] + (
                 Rational[1, 2] $CellContext`x0$$^
                  Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[1, 2]) + (((
                 Rational[-2, 27] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 3]) (((
                   Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-3) + ((
                   Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                   1 + $CellContext`x0$$)^(-2) + ((
                   Rational[
                    8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$) (
                    1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[
                   1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[
                   1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[1, 2])) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-4, 3] + (
               Rational[
                1, 3] (((
                   Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-3) + ((
                   Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                   1 + $CellContext`x0$$)^(-2) + ((
                   Rational[
                    8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$) (
                    1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[
                   1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[
                   1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                  Rational[1, 2])) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-2, 3] + (((Rational[-16, 27] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-11, 3]) ((-$CellContext`x0$$^
                   Rational[3, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^Rational[-1, 2] + (
                  Rational[1, 2] $CellContext`x0$$^
                   Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^
                  Rational[1, 2])) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 3] + (((2^Rational[2, 3] 
                 3^Rational[1, 2]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[2, 3]) ((
                  Rational[-1, 
                    3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                    Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) (
                    1 + $CellContext`x0$$) + ((Rational[3, 2] 
                    3^Rational[1, 2]) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (
                    Rational[
                    1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                    Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-4, 3] + (
                  Rational[
                   1, 3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                    Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) (
                    1 + $CellContext`x0$$) + ((Rational[3, 2] 
                    3^Rational[1, 2]) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (
                    Rational[
                    1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                    Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-2, 
                    3])) (((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[-1, 
                   3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[1, 3])^(-2) - (((2 2^Rational[2, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-1, 
                 3]) (((-$CellContext`x0$$^
                  Rational[3, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[-1, 2] + (
                 Rational[1, 2] $CellContext`x0$$^
                  Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^
                 Rational[
                  1, 2])/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3] + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 
                 3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3]))) - (((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3] - (2^Rational[2, 3] 
              3^Rational[
                1, 2]) (($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[
                2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3]))) ((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[
                1, 3] + (((2 2^Rational[1, 3]) 
                 3^Rational[-1, 2]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-2, 
                   3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-1, 
                    3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[1, 3])/((Rational[1, 3] 
                  2^Rational[2, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                  Rational[-4, 3] + ((Rational[2, 9] 
                   2^Rational[1, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                   Rational[-8, 
                    3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                  Rational[-1, 
                    3] + (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[1, 3])))^(-2)) (((Rational[-4, 9] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-7, 3]) ((-$CellContext`x0$$^
                 Rational[3, 2]) ((1 - $CellContext`x0$$) (
                  1 + $CellContext`x0$$))^Rational[-1, 2] + (
                Rational[1, 2] $CellContext`x0$$^
                 Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                  1 + $CellContext`x0$$))^Rational[1, 2]) + (((
                Rational[-2, 27] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 3]) (((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-3) + ((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                  1 + $CellContext`x0$$)^(-2) + ((
                  Rational[
                   8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$) (
                   1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-4, 3] + (
              Rational[
               1, 3] (((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-3) + ((
                  Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                  1 + $CellContext`x0$$)^(-2) + ((
                  Rational[
                   8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$) (
                   1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[
                  1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-2, 3] + (((Rational[-16, 27] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-11, 3]) ((-$CellContext`x0$$^
                  Rational[3, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[-1, 2] + (
                 Rational[1, 2] $CellContext`x0$$^
                  Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^
                 Rational[1, 2])) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 3] - (((((2 2^Rational[1, 3]) 
                3^Rational[-1, 2]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-2, 
                  3]) (((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])) (((Rational[-4, 9] 
                 2^Rational[2, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-7, 3]) ((-$CellContext`x0$$^
                   Rational[3, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^Rational[-1, 2] + (
                  Rational[1, 2] $CellContext`x0$$^
                   Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^Rational[1, 2]) + (((
                  Rational[-2, 27] 
                  2^Rational[1, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                  Rational[-8, 3]) (((
                    Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-3) + ((
                    Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                    1 + $CellContext`x0$$)^(-2) + ((
                    Rational[
                    8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$) (
                    1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[
                    1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[
                    1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[1, 2])) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-4, 3] + (
                Rational[
                 1, 3] (((
                    Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-3) + ((
                    Rational[-8, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-3)) (
                    1 + $CellContext`x0$$)^(-2) + ((
                    Rational[
                    8, 27] (
                    1 - $CellContext`x0$$)^(-3)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + (((((Rational[2, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                    1 + $CellContext`x0$$)) (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[-1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$) (
                    1 + $CellContext`x0$$)^(-2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[
                    1, 2] + ((((Rational[-4, 3] 3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$)) $CellContext`x0$$^(-2))/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[
                    1, 2] + ((((Rational[4, 3] 
                    3^Rational[-1, 2]) (
                    1 - $CellContext`x0$$)^(-2))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                   Rational[1, 2])) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-2, 3] + (((Rational[-16, 27] 
                  2^Rational[1, 3]) ($CellContext`x0$$^
                    Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                    Rational[1, 2])^
                  Rational[-11, 3]) ((-$CellContext`x0$$^
                    Rational[3, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^Rational[-1, 2] + (
                   Rational[1, 2] $CellContext`x0$$^
                    Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                    1 + $CellContext`x0$$))^
                   Rational[1, 2])) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 3])) ((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])^(-2) + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 3]) (((
                 Rational[-1, 
                   3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                    Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) (
                    1 + $CellContext`x0$$) + ((Rational[3, 2] 
                    3^Rational[1, 2]) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (
                    Rational[
                    1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                    Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[-4, 3] + (
                 Rational[
                  1, 3] (((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$ + ((
                    Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) (
                    1 + $CellContext`x0$$) + ((Rational[3, 2] 
                    3^Rational[1, 2]) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (
                    Rational[
                    1, 2] (((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$) + ((
                    Rational[
                    27, 2] (1 - $CellContext`x0$$)^2) $CellContext`x0$$) (
                    1 + $CellContext`x0$$)^2 + ((
                    Rational[-27, 2] (
                    1 - $CellContext`x0$$)) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^
                    Rational[-1, 2])) ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                    1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                 Rational[-2, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])) + ((((Rational[-4, 3] 2^Rational[1, 3]) 
                3^Rational[-1, 2]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-5, 3]) ((-$CellContext`x0$$^
                  Rational[3, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^Rational[-1, 2] + (
                 Rational[1, 2] $CellContext`x0$$^
                  Rational[-1, 2]) ((1 - $CellContext`x0$$) (
                   1 + $CellContext`x0$$))^
                 Rational[
                  1, 2])) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3]))))) (
          EllipticE[((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3] - (2^Rational[2, 3] 
              3^Rational[
                1, 2]) (($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[
                2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3] + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 
                 3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))] - (
           1 - ((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[1, 3] - (2^Rational[2, 3] 
             3^Rational[
               1, 2]) (($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[
               2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                   1 - $CellContext`x0$$)) $CellContext`x0$$) (
                 1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])))/((Rational[1, 3] 
             2^Rational[2, 3]) ($CellContext`x0$$^
               Rational[
                1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
               Rational[1, 2])^
             Rational[-4, 3] + ((Rational[2, 9] 
              2^Rational[1, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-8, 
                3]) (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[-1, 
               3] + (-2 + ((
                Rational[
                 4, 27] (
                  1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                  3^Rational[-1, 2])/(
                 1 - $CellContext`x0$$))/$CellContext`x0$$)/(
               1 + $CellContext`x0$$)) (-1 + ((
                   Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                   1 + $CellContext`x0$$)^2)^Rational[1, 2])^
            Rational[
             1, 3] + (((2 2^Rational[1, 3]) 
              3^Rational[-1, 2]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-2, 
                3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])/((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3])))) 
          EllipticK[((Rational[1, 3] 
               2^Rational[2, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-4, 3] + ((Rational[2, 9] 
                2^Rational[1, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-8, 
                  3]) (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[1, 3] - (2^Rational[2, 3] 
              3^Rational[
                1, 2]) (($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[
                2, 3]/(((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[-1, 
                 3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                  1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))/((Rational[1, 3] 
              2^Rational[2, 3]) ($CellContext`x0$$^
                Rational[
                 1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                Rational[1, 2])^
              Rational[-4, 3] + ((Rational[2, 9] 
               2^Rational[1, 3]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-8, 
                 3]) (-2 + ((
                  Rational[
                   4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                  1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                   1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                 1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
              Rational[-1, 
                3] + (-2 + ((
                 Rational[
                  4, 27] (
                   1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                 1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                   3^Rational[-1, 2])/(
                  1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
             Rational[
              1, 3] + (((2 2^Rational[1, 3]) 
               3^Rational[-1, 2]) ($CellContext`x0$$^
                 Rational[
                  1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                 Rational[1, 2])^
               Rational[-2, 
                 3]) ((((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + ((((Rational[-3, 2] 3^Rational[1, 2]) (
                    1 - $CellContext`x0$$)) $CellContext`x0$$) (
                   1 + $CellContext`x0$$) + (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[1, 3])/((Rational[1, 3] 
                2^Rational[2, 3]) ($CellContext`x0$$^
                  Rational[
                   1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                  Rational[1, 2])^
                Rational[-4, 3] + ((Rational[2, 9] 
                 2^Rational[1, 3]) ($CellContext`x0$$^
                   Rational[
                    1, 2] ((1 - $CellContext`x0$$) (1 + $CellContext`x0$$))^
                   Rational[1, 2])^
                 Rational[-8, 
                   3]) (-2 + ((
                    Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                    1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                   1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
                Rational[-1, 
                  3] + (-2 + ((
                   Rational[
                    4, 27] (
                    1 - $CellContext`x0$$)^(-2)) $CellContext`x0$$^(-2)) (
                   1 + $CellContext`x0$$)^(-2) + ((((Rational[4, 3] 
                    3^Rational[-1, 2])/(
                    1 - $CellContext`x0$$))/$CellContext`x0$$)/(
                  1 + $CellContext`x0$$)) (-1 + ((
                    Rational[
                    27, 4] (1 - $CellContext`x0$$)^2) $CellContext`x0$$^2) (
                    1 + $CellContext`x0$$)^2)^Rational[1, 2])^
               Rational[1, 3])))]), Message[
          MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; Null], 
      "Specifications" :> {{$CellContext`x0$$, 0.5774502691896258, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{253., {51., 57.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.79701331119088*^9, 3.797013369401973*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"7e0153a8-6255-469a-a184-d9a087cc6416"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,110,120,31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013377594751*^9},
 CellLabel->"",ExpressionUUID->"76808f1d-399d-4d6d-8fe7-5fff287e83b0"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
SuperscriptBox[\\\"0\\\", RowBox[{\\\"5\\\", \\\"/\\\", \\\"3\\\"}]]]\\) \
encountered.\"",2,110,121,31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013377767098*^9},
 CellLabel->"",ExpressionUUID->"9a954f17-c48c-4e49-8891-d23280b45516"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", SqrtBox[\\\"0\\\"]]\
\\) encountered.\"",2,110,122,31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013377969615*^9},
 CellLabel->"",ExpressionUUID->"71df62fa-dec5-4cf6-a09c-a33d2f6ed583"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,110,123,31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7970133781233473`*^9},
 CellLabel->"",ExpressionUUID->"2caa087c-dbb9-4f97-9ce4-394032270154"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\"+\\\", \\\"ComplexInfinity\\\", \\\"+\\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,110,124,31875590124262356128,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013378297665*^9},
 CellLabel->"",ExpressionUUID->"8cee55d9-b3d5-45dd-86c6-4120adbb7e85"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\"+\\\", \\\"ComplexInfinity\\\", \\\"+\\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,110,125,31875590124262356128,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013378472777*^9},
 CellLabel->"",ExpressionUUID->"3d2e142a-fe76-46f6-aa3d-7ad3cf6c10ec"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\"+\\\", \\\"ComplexInfinity\\\", \\\"+\\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,110,126,31875590124262356128,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.79701337865099*^9},
 CellLabel->"",ExpressionUUID->"5feb985c-36c0-459c-b139-3d8b50310740"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,110,127,31875590124262356128,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797013378825172*^9},
 CellLabel->"",ExpressionUUID->"61e2a438-86df-4cdd-a97f-02af3f2845a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"s9", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "t", "]"}]}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"y", "[", "t", "]"}], "*", 
          RowBox[{"z", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"y", "[", "t", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "t", "]"}], "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"x", "[", "t", "]"}]}], "+", 
          RowBox[{
           RowBox[{"a", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"y", "[", "t", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"b", "[", "t", "]"}], "*", 
           RowBox[{"z", "[", "t", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"z", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], "\[Equal]", "x0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"x0", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z", ",", "a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"L", "[", "x0", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.7971824032270203`*^9, 3.797182403705208*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d0908b7f-50b6-4dc0-9fc3-ec1fe031af0d"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x0$$ = 0.85, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`x0$$], 3^Rational[-1, 2], 1}}, Typeset`size$$ = {
    1163., {73., 24.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`x0$17856$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`x0$$ = 3^Rational[-1, 2]}, 
      "ControllerVariables" :> {
        Hold[$CellContext`x0$$, $CellContext`x0$17856$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`s9 = 
       NDSolve[{
         Derivative[
           1][$CellContext`x][$CellContext`t] == \
(-$CellContext`x[$CellContext`t]) $CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`y][$CellContext`t] == ((1/
             2) $CellContext`y[$CellContext`t]) \
$CellContext`z[$CellContext`t], 
          Derivative[
           1][$CellContext`z][$CellContext`t] == (-(1/
              2)) $CellContext`y[$CellContext`t]^2 + \
$CellContext`x[$CellContext`t]^2, 
          Derivative[1][$CellContext`a][$CellContext`t] == 
          2 $CellContext`x[$CellContext`t] + $CellContext`a[$CellContext`t] \
$CellContext`z[$CellContext`t], Derivative[1][$CellContext`b][$CellContext`t] == 
          2 $CellContext`y[$CellContext`t] - ((1/
             2) $CellContext`b[$CellContext`t]) \
$CellContext`z[$CellContext`t], $CellContext`z[0] == 0, $CellContext`a[0] == 
          0, $CellContext`b[0] == 
          0, $CellContext`x[0] == $CellContext`x0$$, $CellContext`y[0] == 
          Sqrt[1 - $CellContext`x0$$^2]}, {$CellContext`x, $CellContext`y, \
$CellContext`z, $CellContext`a, $CellContext`b}, {$CellContext`t, 0, Re[
            $CellContext`L[$CellContext`x0$$]]/2}]), 
      "Specifications" :> {{$CellContext`x0$$, 3^Rational[-1, 2], 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{1208., {91., 97.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Input",
 CellChangeTimes->{3.797188098228437*^9, 3.797188485724495*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"71e4f58d-22ce-4e4f-ae77-6c2e87359800"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","ndnl",
   "\"Endpoint \\!\\(\\*RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.98`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]\\) in \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"t\\\", \\\",\\\", \
\\\"0.`\\\", \\\",\\\", RowBox[{\\\"0.5`\\\", \\\" \\\", RowBox[{\\\"Re\\\", \
\\\"[\\\", RowBox[{\\\"L\\\", \\\"[\\\", \\\"0.98`\\\", \\\"]\\\"}], \
\\\"]\\\"}]}]}], \\\"}\\\"}]\\) is not a real number.\"",2,1,11,
   31876772210659079056,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.797188444038805*^9},
 CellLabel->"",ExpressionUUID->"7c948616-78e8-4113-a08b-4ca232524ac1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3.6895253467559974`", ",", "5.08785678314599`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"3.70932160699758`", ",", "5.074905089563329`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3.7772754010712166`", ",", "5.0324368121176315`"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"3.923029328051213`", ",", "4.95060651224785`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4.083696763593597`", ",", "4.872653158507584`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"4.2618599279540215`", ",", "4.79829353281459`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"4.460744238780204`", ",", "4.727280743317211`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"4.684432725671384`", ",", "4.659400954597626`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"4.93817187424611`", ",", "4.59447133979519`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5.228818931272281`", ",", "4.532338960187875`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"5.565512739362426`", ",", "4.472880686115921`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"5.960710875252759`", ",", "4.416004347338396`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"6.431849280065507`", ",", "4.3616514198376395`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7.004109413955436`", ",", "4.309801785231487`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"7.71526352528275`", ",", "4.260481533505446`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8.624667974488704`", ",", "4.213774836709701`"}], "}"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"11.513250578706716`", ",", "4.128956877827676`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14.027068287282674`", ",", "4.091543968762933`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18.204889692383162`", ",", "4.058282704423333`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"26.544454974412304`", ",", "4.030275283596951`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"51.54048468957718`", ",", "4.009448147133873`"}], "}"}]}], 
     "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"52", ",", "4"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.79718310079653*^9, 3.797183120305789*^9}, {
  3.797183187246397*^9, 3.797183237436541*^9}, {3.797187877216804*^9, 
  3.797188089435804*^9}, {3.7971881236960297`*^9, 3.797188150306717*^9}, {
  3.7971881832860813`*^9, 3.797188272801944*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"0c38bb69-5935-4e8e-8e8b-691c7242a5e2"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAA+6Nw3SWEDUALYOkg91kUQMc0g86w
rA1A7+l367NMFEB0sFwq3DcOQEntnB03IRRAndRJM11iD0Bm4CXLa80TQISp
uZq0VRBAKioiyph9E0AhyEoCJQwRQBgwINxzMRNAi4Z1Vs3XEUBiO35IvOgS
QG5ItO7bvBJAvMr7ADqjEkABqLcgsMATQI5RSxi9YBJAmhSKgk/qFEAEk+F2
HSESQMkhhMUVQxZAmByn1TrkEUARfXiXxNcXQLs/Kwv9qRFA4bqasja6GUC9
BPO/VHIRQGMtGkI1BBxAIj/frTw9EUC/caQKbtweQKV4zqu7ChFAOZMSe9Q/
IUDugHHK59oQQJdlpMfIBidA4HSTRQ2EEECQRgHl2w0sQG7uv7O9XRBAvBKg
pnM0MkC/rhV2rjsQQNA+tWZhizpAQbTjewAfEECB3DCaLsVJQIfKa8asCRBA
36KMkg==
       "]]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, 
   LineBox[{{0, 4}, {52, 4}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 3.949536556244311},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{576.265625, Automatic},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 29.183126726129867`}, {3.949536556244311, 5.08785678314599}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7971881540352716`*^9, 3.797188226011108*^9, 
  3.797188275150926*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"4d74c5ac-a02d-433b-a2f3-1afe9e746c8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"L", "[", "0.98", "]"}], "/", "2"}], "]"}], "]"}], ",", 
    RowBox[{"b", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"L", "[", "0.98", "]"}], "/", "2"}], "]"}], "]"}]}], "}"}], "/.",
   "s9"}]], "Input",
 CellChangeTimes->{{3.7971831335499783`*^9, 3.797183225562031*^9}, {
  3.797187852514257*^9, 3.7971881359871264`*^9}, {3.7971881663579884`*^9, 
  3.7971882090863237`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"28cea63e-cf9e-4985-ba25-edfb0e2c3eac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"51.54048468957718`", ",", "4.009448147133873`"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.797183179869464*^9, 3.7971832275687323`*^9}, {
  3.797187859752634*^9, 3.797188083016534*^9}, {3.797188118699772*^9, 
  3.7971881436769857`*^9}, {3.797188175493648*^9, 3.7971882184701033`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"3420236f-3b56-48d9-996f-f1f01fc8b866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "[", "t", "]"}], ",", 
        RowBox[{"b", "[", "t", "]"}]}], "}"}], "/.", "s1"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"L", "[", ".99945", "]"}], "]"}], "/", "2"}]}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Part", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"L", "[", ".99945", "]"}], "]"}], "/", "2"}], "]"}], "/.",
             "s1"}], ",", "1"}], "]"}], ",", 
         RowBox[{"Part", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{"L", "[", ".99945", "]"}], "]"}], "/", "2"}], "]"}], "/.",
             "s1"}], ",", "1"}], "]"}]}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8086667905260677`*^9, 3.808666916537573*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6eebb556-9a66-413d-9cdb-97b75632087a"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd0nk01vkXB3DheXjW7yNElkpaKKVQadHnnZqKbNlmUChlr0RD0bQoIZPE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        "]]},
      Annotation[#, "Charting`Private`Tag$11063#1"]& ]}, {}}, 
   LineBox[{{0, 0}, {1819.6857249088139`, 4.00001402065094}}]},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{Automatic, 477.42275877990994`},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 1819.6857249088139`}, {0., 4.00001402065094}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.808666815002529*^9, {3.808666871790071*^9, 3.808666919542441*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"315a7b4c-9e93-4468-9cd8-6961de5a2e89"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{163, Automatic}, {38, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 27868, 740, 3320, "Input",ExpressionUUID->"2473fef7-87cf-423f-9d83-f8ff7d3f140a"],
Cell[CellGroupData[{
Cell[28451, 764, 2935, 83, 115, "Input",ExpressionUUID->"4f3b4b60-459d-4688-8657-5319a10d3a3c"],
Cell[31389, 849, 3055, 58, 432, "Output",ExpressionUUID->"6dbf354a-5f3b-4944-8755-83b45ebe2693"],
Cell[34447, 909, 766, 13, 46, "Message",ExpressionUUID->"1ec2e5ab-7217-4de6-82ee-7a2b9866cf2c"],
Cell[35216, 924, 813, 14, 46, "Message",ExpressionUUID->"f05a5353-79f1-4593-9f22-cc23aadfd515"],
Cell[36032, 940, 777, 14, 59, "Message",ExpressionUUID->"9fcc36ab-0c67-4e9a-83ae-7d9263f0306b"],
Cell[36812, 956, 408, 8, 24, "Message",ExpressionUUID->"557d5e05-95ec-4ba3-843e-298eab359549"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37257, 969, 2858, 82, 115, "Input",ExpressionUUID->"670f80ff-6ae9-455f-87e7-aef28a112bef"],
Cell[40118, 1053, 2900, 57, 369, "Output",ExpressionUUID->"d840aee3-57bd-4098-baa8-9af06cf3c03b"],
Cell[43021, 1112, 681, 12, 24, "Message",ExpressionUUID->"1d33d6e7-094c-4a48-9bd2-a1208cc2f774"],
Cell[43705, 1126, 678, 12, 24, "Message",ExpressionUUID->"9c6e82fe-bc21-4c81-aaf0-007f896d2b14"],
Cell[44386, 1140, 678, 12, 24, "Message",ExpressionUUID->"e6ff5a33-0309-4e63-b014-09074d788211"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45101, 1157, 2861, 82, 115, "Input",ExpressionUUID->"72c3a1d0-5a70-45d9-90bb-a62c9fd4a12c"],
Cell[47965, 1241, 2951, 58, 369, "Output",ExpressionUUID->"d70da17c-3880-4eec-ba9b-18bcd37cb015"],
Cell[50919, 1301, 678, 12, 24, "Message",ExpressionUUID->"d8bf6b4c-d3e4-40bc-8b41-f7a7d3f76ec6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51634, 1318, 2859, 82, 115, "Input",ExpressionUUID->"c991a079-f4de-4867-aaf3-b4d69b3c361b"],
Cell[54496, 1402, 2949, 58, 369, "Output",ExpressionUUID->"37eb84e2-3434-4c7a-a995-dff89446c125"],
Cell[57448, 1462, 678, 12, 24, "Message",ExpressionUUID->"e4e73c94-c72e-49af-a673-76c7d6a50ad4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58163, 1479, 2859, 82, 115, "Input",ExpressionUUID->"8ddd40e5-64fd-4627-9fa5-e2d13a33b99a"],
Cell[61025, 1563, 3018, 60, 219, "Output",ExpressionUUID->"80398fd9-49d8-4c2f-aa72-87b6f7456d5c"],
Cell[64046, 1625, 680, 12, 24, "Message",ExpressionUUID->"cca732a1-104a-43f2-b97a-f2c2a8be6755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64763, 1642, 2859, 82, 115, "Input",ExpressionUUID->"0f35fea1-06cb-461b-89af-aec141cfdcb4"],
Cell[67625, 1726, 2949, 58, 369, "Output",ExpressionUUID->"7666e667-b9de-4d94-beb2-49d3bd6ceb77"],
Cell[70577, 1786, 680, 12, 24, "Message",ExpressionUUID->"31a4d827-73ee-4abd-a06e-4bb41fb8cfe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71294, 1803, 2860, 82, 115, "Input",ExpressionUUID->"996959cf-e146-4154-a9e0-b7cbc8e4b97b"],
Cell[74157, 1887, 2971, 58, 207, "Output",ExpressionUUID->"52ec1251-a47b-4564-8ea4-0e12d55180e4"],
Cell[77131, 1947, 680, 12, 24, "Message",ExpressionUUID->"7e59ea3a-8129-4b88-b243-ee27105533e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77848, 1964, 4861, 130, 115, "Input",ExpressionUUID->"100d194f-6913-4ee7-9893-ea6225c2ab8c"],
Cell[82712, 2096, 22236, 390, 370, "Output",ExpressionUUID->"60dd6cdd-ee71-4907-b390-57d36a8b4910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104985, 2491, 2862, 82, 73, "Input",ExpressionUUID->"8c30f812-ae49-4100-899a-a601c897ee10"],
Cell[107850, 2575, 2977, 58, 207, "Output",ExpressionUUID->"ea44cef9-8c77-4192-9f91-86333d553619"],
Cell[110830, 2635, 680, 12, 24, "Message",ExpressionUUID->"26dd8ab3-ed91-4248-a8e3-b41e35bbf30a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111547, 2652, 465, 10, 30, "Input",ExpressionUUID->"3a4627aa-459d-4cf0-aa58-b25b948c9341"],
Cell[112015, 2664, 388, 6, 34, "Output",ExpressionUUID->"0a390c14-7a3b-47e6-a36d-37df11ebd9f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112440, 2675, 421, 11, 30, "Input",ExpressionUUID->"8b73c11b-17cb-4dc8-889a-86ff09ef077e"],
Cell[112864, 2688, 166, 2, 34, "Output",ExpressionUUID->"942b842f-7c04-4c25-a9e7-a15b9c0d7157"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113067, 2695, 696, 21, 30, "Input",ExpressionUUID->"c3c89fb9-a127-4b89-a9ee-e71a39a1a167"],
Cell[113766, 2718, 12401, 326, 195, "Output",ExpressionUUID->"2e3e71d5-78e6-4264-afcc-5248f1d586f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126204, 3049, 13235, 338, 274, "Input",ExpressionUUID->"171c22df-65ef-4da2-a260-ff33fcb62ba1"],
Cell[139442, 3389, 138583, 2766, 127, "Output",ExpressionUUID->"7e0153a8-6255-469a-a184-d9a087cc6416"],
Cell[278028, 6157, 331, 7, 40, "Message",ExpressionUUID->"76808f1d-399d-4d6d-8fe7-5fff287e83b0"],
Cell[278362, 6166, 392, 8, 42, "Message",ExpressionUUID->"9a954f17-c48c-4e49-8891-d23280b45516"],
Cell[278757, 6176, 340, 7, 43, "Message",ExpressionUUID->"71df62fa-dec5-4cf6-a09c-a33d2f6ed583"],
Cell[279100, 6185, 413, 8, 24, "Message",ExpressionUUID->"2caa087c-dbb9-4f97-9ce4-394032270154"],
Cell[279516, 6195, 425, 9, 24, "Message",ExpressionUUID->"8cee55d9-b3d5-45dd-86c6-4120adbb7e85"],
Cell[279944, 6206, 425, 9, 24, "Message",ExpressionUUID->"3d2e142a-fe76-46f6-aa3d-7ad3cf6c10ec"],
Cell[280372, 6217, 424, 9, 24, "Message",ExpressionUUID->"5feb985c-36c0-459c-b139-3d8b50310740"],
Cell[280799, 6228, 415, 8, 24, "Message",ExpressionUUID->"61e2a438-86df-4cdd-a97f-02af3f2845a7"]
}, Open  ]],
Cell[281229, 6239, 2862, 82, 73, "Input",ExpressionUUID->"d0908b7f-50b6-4dc0-9fc3-ec1fe031af0d"],
Cell[CellGroupData[{
Cell[284116, 6325, 2901, 57, 203, "Input",ExpressionUUID->"71e4f58d-22ce-4e4f-ae77-6c2e87359800"],
Cell[287020, 6384, 681, 12, 24, "Message",ExpressionUUID->"7c948616-78e8-4113-a08b-4ca232524ac1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287738, 6401, 2892, 73, 178, "Input",ExpressionUUID->"0c38bb69-5935-4e8e-8e8b-691c7242a5e2"],
Cell[290633, 6476, 2178, 52, 371, "Output",ExpressionUUID->"4d74c5ac-a02d-433b-a2f3-1afe9e746c8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292848, 6533, 602, 16, 30, "Input",ExpressionUUID->"28cea63e-cf9e-4985-ba25-edfb0e2c3eac"],
Cell[293453, 6551, 429, 8, 34, "Output",ExpressionUUID->"3420236f-3b56-48d9-996f-f1f01fc8b866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293919, 6564, 1404, 42, 30, "Input",ExpressionUUID->"6eebb556-9a66-413d-9cdb-97b75632087a"],
Cell[295326, 6608, 4740, 92, 529, "Output",ExpressionUUID->"315a7b4c-9e93-4468-9cd8-6961de5a2e89"]
}, Open  ]]
}
]
*)



==> Mateis_weird_function_Stephen_Miller.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    160466,       3074]
NotebookOptionsPosition[    155184,       2981]
NotebookOutlinePosition[    155558,       2997]
CellTagsIndexPosition[    155515,       2994]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Matei\[CloseCurlyQuote]s weird function", "Title",
 CellChangeTimes->{{3.7966594975852995`*^9, 
  3.796659502838254*^9}},ExpressionUUID->"3d8f2173-8aad-45b3-b88b-\
82d449e581df"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvXV0ndedsJsLf9z1NSYxG2WQUWZmhsSO48QBx7EYj/gwMzPz0WEWoyGx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    "], {{0, 432}, {1042, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1042, 432},
  PlotRange->{{0, 1042}, {0, 432}}]], "Input",ExpressionUUID->"bba27704-99c1-\
403f-a15b-b33ec0f80c4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrand", "[", 
   RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], "=", 
  FractionBox["2", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       StyleBox[
        RowBox[{"\[Beta]", "^", "2"}],
        FontWeight->"Bold"], 
       RowBox[{"\[Alpha]", "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "+", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Alpha]", " ", "t"}], "]"}]}], ")"}]}]}],
     "]"}]]}]], "Input",
 CellChangeTimes->{{3.796659504973546*^9, 3.7966595409364014`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"28a1339f-6745-43f5-ab86-cf15ff4b5da2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"endpoints", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"y", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox[
             StyleBox[
              RowBox[{"\[Beta]", "^", "2"}],
              FontWeight->"Bold"], 
             RowBox[{"\[Alpha]", "+", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", " ", "y"}], "+", 
              SuperscriptBox["y", 
               RowBox[{"-", "\[Alpha]"}]]}], ")"}]}]}], "\[Equal]", "0"}], 
         ",", "y", ",", "20"}], "]"}]}], "]"}], "]"}], "/", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.796660442376362*^9, 3.7966605422033653`*^9}, {
  3.796660915132459*^9, 3.796660915549472*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c208d548-1b3d-40dd-9653-850a025c42fd"],

Cell["How do the end points change with increasing \[Beta]?", "Text",
 CellChangeTimes->{{3.7966611464165287`*^9, 
  3.7966611512735357`*^9}},ExpressionUUID->"bba3c747-ec34-4012-b19e-\
a99cdc29802d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoints", "[", 
     RowBox[{
      RowBox[{"3", "/", "4"}], ",", "\[Beta]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"1", "/", "10"}], ",", "1", ",", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796661152502574*^9, 3.7966611704806786`*^9}, {
  3.796661283350483*^9, 3.796661283544963*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2bc6156d-9368-44ad-86aa-9c03fd5379e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.72623402318764655889286096525019044808`19.606251662061453", ",", 
   "2.63085702494646259525664879424895964155`20.244005987751414", ",", 
   "2.54382185514671061288012168656559436133`20.229395435170797", ",", 
   "2.46374984157050045818744392931445595361`20.215505350304856", ",", 
   "2.38960634532433146218181069191079270952`20.20223510376088", ",", 
   "2.32057099782560843440492223213451909634`20.189503601134057", ",", 
   "2.25598228713469930043366177208192164592`20.177244426401963", ",", 
   "2.19529897330387532768540897756959860665`20.16540241523281", ",", 
   "2.13807254923614233072608694191980668957`20.153931178579636", ",", 
   "2.08392715728180980848672796592400846098`20.142791275272646", ",", 
   "2.03254466325046745146684783856228749173`20.13194883852659", ",", 
   "1.98365337582978500142596440255958114691`20.12137452664751", ",", 
   "1.93701939255898141583313499379930525524`20.111042709644426", ",", 
   "1.89243987096152734344894665024141439893`20.100930830371667", ",", 
   "1.84973773270042757928591191953387666595`20.0910188967444", ",", 
   "1.80875744937163306298563109000075944882`20.081289073717898", ",", 
   "1.76936165516006610940526948890616561933`20.071725352139715", ",", 
   "1.73142839893621492669211065575105478805`20.06231327749404", ",", 
   "1.69484889613162553803940895941724057829`20.05303972578344", ",", 
   "1.65952567506464329723818260048332890067`20.04389271685293", ",", 
   "1.62537103740125094773347254335696068576`20.03486125770672", ",", 
   "1.59230577088206664220860037610890533776`20.025935210034223", ",", 
   "1.56025806620370694855490569315492212427`20.01710517741352", ",", 
   "1.52916260031047592340202508514386325081`20.00836240860846", ",", 
   "1.49895975624205477698175817897104913195`19.999698714101726", ",", 
   "1.46959495574147712761417203493336667773`19.991106393566106", ",", 
   "1.44101808551972249161546621747032659769`19.98257817241211", ",", 
   "1.41318300173591369088585555019406014245`19.974107145891182", ",", 
   "1.38604710013253182454449888745750104114`19.965686729503005", ",", 
   "1.35957094154620213332752157888902952279`19.957310614668664", ",", 
   "1.33371792433299032044066247209411728124`19.948972728801255", ",", 
   "1.30845399670571018842530885892442485788`19.940667199041297", ",", 
   "1.28374740315729479152660070588295179782`19.932388319033123", ",", 
   "1.25956846009872939780171999740912557339`19.924130518205292", ",", 
   "1.23588935661805737727205310922576209223`19.91588833308781", ",", 
   "1.2126839769042615268987638327648326261`19.907656380254224", ",", 
   "1.18992774140406750650044869405671338914`19.899429330519805", ",", 
   "1.16759746421266698823054975092798045129`19.891201884060877", ",", 
   "1.14567122455815072435767943455983879002`19.882968746144698", ",", 
   "1.12412825053764826139191656352003901721`19.87472460317682", ",", 
   "1.10294881351158258180896950752304107118`19.866464098783158", ",", 
   "1.08211413176967468476868598083922804254`19.858181809648098", ",", 
   "1.0616062822552737787055860353326644035`19.84987222082776", ",", 
   "1.04140811927873323975472527852406800437`19.841529700249236", ",", 
   "1.02150319927034542745931731566699499101`19.833148472092205", ",", 
   "1.001875710722269963347198137984967869`19.82472258872753", ",", 
   "0.98251040854973179797470054450676216215`19.816245900858725", ",", 
   "0.9633925521666695656299084983482945942`19.807712025474714", ",", 
   "0.94450784662159908068075251980851484057`19.799114311174968", ",", 
   "0.92584238617686357835078168131120900326`19.790445800369447", ",", 
   "0.90738259973937779554161522018073743134`19.78169918778348", ",", 
   "0.88911519756372328751287690509211723088`19.772866774608666", ",", 
   "0.87102711864887735492511821806381530231`19.76394041753203", ",", 
   "0.85310547823736209750444287753285636716`19.754911471741895", ",", 
   "0.83533751479907671989596014373197558599`19.74577072684482", ",", 
   "0.81771053583981919830695899210851068875`19.736508334425444", ",", 
   "0.80021186181407793391860552810134967309`19.727113725730632", ",", 
   "0.7828287673397330857198486813737844241`19.717575517648406", ",", 
   "0.76554841880433553516165381244324035064`19.707881404763114", ",", 
   "0.74835780731258894487152308599746798661`19.698018034780485", ",", 
   "0.73124367574448685182998120541086913513`19.687970863998796", ",", 
   "0.71419243846247864346053381649695277255`19.677723988717343", ",", 
   "0.6971900919095932655249299357144025235`19.667259947466658", ",", 
   "0.680222113959101671131461164624042654`19.656559487644667", ",", 
   "0.66327334938345283432452620461158828866`19.645601288448887", ",", 
   "0.64632787816933928582196109349925020983`19.634361629768108", ",", 
   "0.62936886256613790026110890817144409472`19.622813993741065", ",", 
   "0.61237836764548402734152393206056833928`19.610928581726043", ",", 
   "0.59533714866930259281459869691353848269`19.598671724048263", ",", 
   "0.5782243965667330573998619785925726382`19.586005152510687", ",", 
   "0.56101743009450619141475419112221263049`19.57288509538456", ",", 
   "0.54369131948505642017813098491225988844`19.55926114010414", ",", 
   "0.52621842109578996029257248024481256051`19.545074788115176", ",", 
   "0.50856779502880983286827871051106124267`19.530257596028775", ",", 
   "0.49070446674210027579264727325422979691`19.514728752201407", ",", 
   "0.47258847747080673412442587875042061062`19.498391869514787", ",", 
   "0.45417364377081444523485735115516645992`19.481130668941166", ",", 
   "0.43540590851263073538909694212366904688`19.462803059119814", ",", 
   "0.41622110513036189626447664516482876027`19.443232838946955", ",", 
   "0.39654185741265781952381591050859387077`19.42219777745012", ",", 
   "0.37627316746026123232515470462977974878`19.399411990251593", ",", 
   "0.35529594276713633629379613558402326345`19.374498989120656", ",", 
   "0.33345714975624431373890631385735771015`19.346948774638996", ",", 
   "0.31055416364034407357469252429520503176`19.31604609720792", ",", 
   "0.286308502179331717438135139360989433`19.28074298590878", ",", 
   "0.26031856752510947895308824783310430104`19.239413886718218", ",", 
   "0.23196639251863381338794743772608364344`19.189333809451753", ",", 
   "0.20020814283129115013960117005236164165`19.12539047799761", ",", 
   "0.16299991076977094913844335320002131293`19.036096107604678", ",", 
   "0.1150380268979119154424844779000192174`18.884750165141874", ",", 
   "0``19.455931955649728"}], "}"}]], "Output",
 CellChangeTimes->{3.7966611736296563`*^9, 3.796661287801634*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"a2782350-2945-4a54-bf55-01bed4438bf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv", "[", 
  RowBox[{
   RowBox[{"3", "/", "4"}], ",", 
   RowBox[{"1", "/", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7966613167245965`*^9, 3.7966613169116096`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"61a763e8-bc6d-40cf-99a2-c2c0793dc05b"],

Cell[BoxData[
 RowBox[{"deriv", "[", 
  RowBox[{
   FractionBox["3", "4"], ",", 
   FractionBox["1", "2"]}], "]"}]], "Output",
 CellChangeTimes->{{3.7966613066114397`*^9, 3.7966613173434567`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"4dc9b0a4-fac6-4626-8fa6-a5032e4da2aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"deriv", "[", 
     RowBox[{
      RowBox[{"3", "/", "4"}], ",", "\[Beta]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", 
      RowBox[{"1", "/", "10"}], ",", "1", ",", 
      RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7966612355285606`*^9, 3.7966612581926527`*^9}, {
   3.796661289028225*^9, 3.796661289255952*^9}, 
   3.796661322860895*^9},ExpressionUUID->"c649564c-4050-4c7b-9872-\
56bbbd9eaf9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1`", ",", "0.11`", ",", "0.12`", ",", "0.13`", ",", "0.14`", ",", 
   "0.15`", ",", "0.16`", ",", "0.17`", ",", "0.18`", ",", "0.19`", ",", 
   "0.2`", ",", "0.21`", ",", "0.22`", ",", "0.23`", ",", "0.24`", ",", 
   "0.25`", ",", "0.26`", ",", "0.27`", ",", "0.28`", ",", "0.29`", ",", 
   "0.3`", ",", "0.31`", ",", "0.32`", ",", "0.33`", ",", "0.34`", ",", 
   "0.35`", ",", "0.36`", ",", "0.37`", ",", "0.38`", ",", "0.39`", ",", 
   "0.4`", ",", "0.41`", ",", "0.42`", ",", "0.43`", ",", "0.44`", ",", 
   "0.45`", ",", "0.46`", ",", "0.47`", ",", "0.48`", ",", "0.49`", ",", 
   "0.5`", ",", "0.51`", ",", "0.52`", ",", "0.53`", ",", "0.54`", ",", 
   "0.55`", ",", "0.56`", ",", "0.57`", ",", "0.58`", ",", "0.59`", ",", 
   "0.6`", ",", "0.61`", ",", "0.62`", ",", "0.63`", ",", "0.64`", ",", 
   "0.65`", ",", "0.66`", ",", "0.67`", ",", "0.68`", ",", "0.69`", ",", 
   "0.7`", ",", "0.71`", ",", "0.72`", ",", "0.73`", ",", "0.74`", ",", 
   "0.75`", ",", "0.76`", ",", "0.77`", ",", "0.78`", ",", "0.79`", ",", 
   "0.8`", ",", "0.81`", ",", "0.82`", ",", "0.83`", ",", "0.84`", ",", 
   "0.85`", ",", "0.86`", ",", "0.87`", ",", "0.88`", ",", "0.89`", ",", 
   "0.9`", ",", "0.91`", ",", "0.92`", ",", "0.93`", ",", "0.94`", ",", 
   "0.95`", ",", "0.96`", ",", "0.97`", ",", "0.98`", ",", "0.99`", ",", 
   "1.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7966612402918797`*^9, 3.7966612589755964`*^9}, 
   3.796661290677677*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"fba91de3-8283-426a-89e4-a9de508077eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{"endpoints", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.796660550221007*^9, 3.796660610489942*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c4894f64-3375-44a3-91c5-0b34f85e9514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ptop", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{
       RowBox[{"endpoints", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7966609790638876`*^9, 3.7966609998718023`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"a53e5996-fb53-4f2b-92cc-a07895417ffe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{
     RowBox[{"99", "/", "100"}], ",", "\[Beta]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"1", "/", "10"}], ",", "1", ",", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7966610225438337`*^9, 3.796661022895913*^9}, {
  3.7966610664972467`*^9, 
  3.7966610673276*^9}},ExpressionUUID->"3b9ca4b2-142a-4763-b640-c8ddcace7eb0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,60,25,16510716653946979041,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7966610294604473`*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"bf1e5e70-cab8-4b23-9a3e-3e9f25251603"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"17.73518062085432`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.018919048101099276`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"17.216322106688686`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.024022704033841193`", " ", "\[ImaginaryI]"}]}], ",", 
   "16.769292404195745`", ",", "16.342477068683117`", ",", 
   "15.947333037708946`", ",", "15.579482719093344`", ",", 
   "15.235407316078192`", ",", "14.912226105767395`", ",", 
   "14.607553211951648`", ",", 
   RowBox[{"14.319388728985249`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.00001240919461470609`", " ", "\[ImaginaryI]"}]}], ",", 
   "14.04604513489323`", ",", "13.78607877103807`", ",", 
   "13.538249076913655`", ",", "13.301480901483863`", ",", 
   "13.074837218465559`", ",", "12.857495909262806`", ",", 
   "12.648731772473921`", ",", "12.447905783766274`", ",", 
   "12.254439996257322`", ",", "12.067825249982294`", ",", 
   "11.887602142639611`", ",", "11.713356748946893`", ",", 
   "11.544714912587107`", ",", "11.381337170327617`", ",", 
   "11.22291473347087`", ",", "11.06916590890874`", ",", 
   "10.919832992895152`", ",", "10.774679676131736`", ",", 
   "10.633488876187965`", ",", "10.49606045546714`", ",", 
   "10.362209725496387`", ",", "10.231765853666193`", ",", 
   "10.104570513853124`", ",", "9.980476759653683`", ",", 
   "9.859347862712939`", ",", "9.741056397203707`", ",", "9.625483509146731`",
    ",", "9.512518240807907`", ",", "9.402056527466343`", ",", 
   "9.294001003884805`", ",", "9.18826020572345`", ",", "9.084748232495736`", 
   ",", "8.983384197614551`", ",", "8.884091908489943`", ",", 
   "8.7867995041243`", ",", "8.691439118819197`", ",", "8.5979465504063`", 
   ",", "8.506261092088623`", ",", "8.41632513221195`", ",", 
   "8.328084049120037`", ",", "8.241486012996413`", ",", "8.15648173528377`", 
   ",", "8.073024277964496`", ",", "7.991068973950039`", ",", 
   "7.910573228306736`", ",", "7.831496365495074`", ",", "7.753799591823303`",
    ",", "7.677445720214013`", ",", "7.602399322889503`", ",", 
   "7.528626311180728`", ",", "7.45609407601252`", ",", "7.384771369072631`", 
   ",", "7.314628099900653`", ",", "7.245635443416004`", ",", 
   "7.177765634307768`", ",", "7.110991965211192`", ",", "7.045288693545856`",
    ",", "6.980631050441648`", ",", "6.916995103292274`", ",", 
   "6.854357785260408`", ",", "6.792696809597656`", ",", "6.731990592811917`",
    ",", "6.67221835794677`", ",", "6.613359923910362`", ",", 
   "6.5553957764197435`", ",", "6.49830702781331`", ",", "6.442075333050744`",
    ",", "6.386682927032746`", ",", "6.332112559435007`", ",", 
   "6.278347521414304`", ",", "6.225371510840065`", ",", "6.17316876361827`", 
   ",", "6.121723898250901`", ",", "6.0710219984604405`", ",", 
   "6.021048494703762`", ",", "5.971789252982956`", ",", "5.923230521761452`",
    ",", "5.8753588634405265`", ",", "5.828161197915744`", ",", 
   "5.781624782440073`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.7966610375751367`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"60aee1ee-8ce6-4c3b-a90a-fe1a33553795"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ptop", "[", 
    RowBox[{
     RowBox[{"99", "/", "100"}], ",", "\[Beta]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"1", "/", "10"}], ",", "1", ",", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796660612052461*^9, 3.796660688384966*^9}, {
  3.796660894933222*^9, 3.7966609423170834`*^9}, {3.7966610033092823`*^9, 
  3.796661016814238*^9}, {3.796661060101841*^9, 3.79666106089589*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"8c0028b7-49c5-4d6d-a5e5-a66951c6bfc2"],

Cell["\<\
Still waiting for a safe time to evaluate $Inspector[]
Still waiting for a safe time to evaluate $Inspector[]\
\>", "Print",
 CellChangeTimes->{3.7966610917503977`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"fcbc26c5-d561-4065-848c-dbabb612df19"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.7966606139599495`*^9, {3.796660648271371*^9, 3.7966606897864437`*^9}, {
   3.7966608965558105`*^9, 3.7966609470497847`*^9}, {3.7966610091470284`*^9, 
   3.796661028884478*^9}, 3.7966611022804875`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"70cb4d88-1ad9-4156-ba04-f98528512947"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Differences", "[", "%60", "]"}]], "Input",
 CellChangeTimes->{{3.7966610834142857`*^9, 3.7966611009509387`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b34ddb8e-3cce-4b54-8ece-b41bc5794110"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.5188585141656326`"}], "-", 
    RowBox[{"0.005103655932741917`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.44702970249294083`"}], "+", 
    RowBox[{"0.024022704033841193`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "0.42681533551262874`"}], ",", 
   RowBox[{"-", "0.39514403097417095`"}], ",", 
   RowBox[{"-", "0.36785031861560213`"}], ",", 
   RowBox[{"-", "0.34407540301515205`"}], ",", 
   RowBox[{"-", "0.3231812103107963`"}], ",", 
   RowBox[{"-", "0.3046728938157468`"}], ",", 
   RowBox[{
    RowBox[{"-", "0.2881644829663994`"}], "-", 
    RowBox[{"0.00001240919461470609`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.2733435940920188`"}], "+", 
    RowBox[{"0.00001240919461470609`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "0.2599663638551597`"}], ",", 
   RowBox[{"-", "0.24782969412441602`"}], ",", 
   RowBox[{"-", "0.23676817542979123`"}], ",", 
   RowBox[{"-", "0.2266436830183043`"}], ",", 
   RowBox[{"-", "0.2173413092027534`"}], ",", 
   RowBox[{"-", "0.2087641367888846`"}], ",", 
   RowBox[{"-", "0.20082598870764734`"}], ",", 
   RowBox[{"-", "0.19346578750895205`"}], ",", 
   RowBox[{"-", "0.18661474627502805`"}], ",", 
   RowBox[{"-", "0.1802231073426821`"}], ",", 
   RowBox[{"-", "0.1742453936927184`"}], ",", 
   RowBox[{"-", "0.1686418363597859`"}], ",", 
   RowBox[{"-", "0.16337774225948998`"}], ",", 
   RowBox[{"-", "0.15842243685674795`"}], ",", 
   RowBox[{"-", "0.15374882456212902`"}], ",", 
   RowBox[{"-", "0.1493329160135879`"}], ",", 
   RowBox[{"-", "0.14515331676341603`"}], ",", 
   RowBox[{"-", "0.1411907999437716`"}], ",", 
   RowBox[{"-", "0.13742842072082517`"}], ",", 
   RowBox[{"-", "0.13385072997075298`"}], ",", 
   RowBox[{"-", "0.13044387183019346`"}], ",", 
   RowBox[{"-", "0.12719533981306874`"}], ",", 
   RowBox[{"-", "0.12409375419944091`"}], ",", 
   RowBox[{"-", "0.12112889694074447`"}], ",", 
   RowBox[{"-", "0.1182914655092322`"}], ",", 
   RowBox[{"-", "0.11557288805697574`"}], ",", 
   RowBox[{"-", "0.11296526833882403`"}], ",", 
   RowBox[{"-", "0.1104617133415644`"}], ",", 
   RowBox[{"-", "0.10805552358153747`"}], ",", 
   RowBox[{"-", "0.10574079816135473`"}], ",", 
   RowBox[{"-", "0.10351197322771455`"}], ",", 
   RowBox[{"-", "0.1013640348811844`"}], ",", 
   RowBox[{"-", "0.09929228912460886`"}], ",", 
   RowBox[{"-", "0.09729240436564268`"}], ",", 
   RowBox[{"-", "0.09536038530510282`"}], ",", 
   RowBox[{"-", "0.09349256841289666`"}], ",", 
   RowBox[{"-", "0.09168545831767716`"}], ",", 
   RowBox[{"-", "0.08993595987667291`"}], ",", 
   RowBox[{"-", "0.08824108309191381`"}], ",", 
   RowBox[{"-", "0.0865980361236236`"}], ",", 
   RowBox[{"-", "0.08500427771264363`"}], ",", 
   RowBox[{"-", "0.08345745731927323`"}], ",", 
   RowBox[{"-", "0.08195530401445694`"}], ",", 
   RowBox[{"-", "0.08049574564330353`"}], ",", 
   RowBox[{"-", "0.07907686281166182`"}], ",", 
   RowBox[{"-", "0.07769677367177064`"}], ",", 
   RowBox[{"-", "0.07635387160928975`"}], ",", 
   RowBox[{"-", "0.07504639732451057`"}], ",", 
   RowBox[{"-", "0.07377301170877448`"}], ",", 
   RowBox[{"-", "0.07253223516820828`"}], ",", 
   RowBox[{"-", "0.07132270693988918`"}], ",", 
   RowBox[{"-", "0.07014326917197788`"}], ",", 
   RowBox[{"-", "0.06899265648464858`"}], ",", 
   RowBox[{"-", "0.06786980910823637`"}], ",", 
   RowBox[{"-", "0.0667736690965759`"}], ",", 
   RowBox[{"-", "0.06570327166533652`"}], ",", 
   RowBox[{"-", "0.06465764310420763`"}], ",", 
   RowBox[{"-", "0.0636359471493737`"}], ",", 
   RowBox[{"-", "0.06263731803186623`"}], ",", 
   RowBox[{"-", "0.06166097566275219`"}], ",", 
   RowBox[{"-", "0.060706216785739286`"}], ",", 
   RowBox[{"-", "0.0597722348651466`"}], ",", 
   RowBox[{"-", "0.05885843403640756`"}], ",", 
   RowBox[{"-", "0.057964147490618956`"}], ",", 
   RowBox[{"-", "0.05708874860643309`"}], ",", 
   RowBox[{"-", "0.056231694762566065`"}], ",", 
   RowBox[{"-", "0.05539240601799822`"}], ",", 
   RowBox[{"-", "0.05457036759773892`"}], ",", 
   RowBox[{"-", "0.053765038020703315`"}], ",", 
   RowBox[{"-", "0.05297601057423851`"}], ",", 
   RowBox[{"-", "0.052202747221794965`"}], ",", 
   RowBox[{"-", "0.05144486536736981`"}], ",", 
   RowBox[{"-", "0.050701899790460025`"}], ",", 
   RowBox[{"-", "0.04997350375667864`"}], ",", 
   RowBox[{"-", "0.0492592417208062`"}], ",", 
   RowBox[{"-", "0.04855873122150367`"}], ",", 
   RowBox[{"-", "0.04787165832092555`"}], ",", 
   RowBox[{"-", "0.04719766552478255`"}], ",", 
   RowBox[{"-", "0.04653641547567133`"}], ",", 
   RowBox[{"-", "5.781624782440073`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7966611045857253`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b03cf7e7-1123-44cd-aed8-7427cbf92af6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox[
          StyleBox[
           RowBox[{"\[Beta]", "^", "2"}],
           FontWeight->"Bold"], 
          RowBox[{"\[Alpha]", "+", "1"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", " ", "y"}], "+", 
           SuperscriptBox["y", 
            RowBox[{"-", "\[Alpha]"}]]}], ")"}]}]}], "/.", 
       RowBox[{"\[Alpha]", "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "/.", 
      RowBox[{"\[Beta]", "\[Rule]", 
       RowBox[{"1", "/", "10"}]}]}], ")"}], "\[Equal]", "0"}], ",", "y"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.796660791592511*^9, 3.796660831362418*^9}},
 CellLabel->"",ExpressionUUID->"bb77e143-e505-4efb-b4a6-7f1d47acedde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"200", "-", 
      FractionBox[
       RowBox[{"2500", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "499999"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SqrtBox["111111"]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "499999"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox["111111"]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"200", "-", 
      FractionBox[
       RowBox[{"2500", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "499999"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SqrtBox["111111"]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "499999"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox["111111"]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7966608049907503`*^9, 3.7966608240581884`*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"446fbbca-0f0b-4917-83d1-24c8a82477cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"endpoints", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", 
   RowBox[{"1", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796660455731172*^9, 3.7966604582266483`*^9}, {
  3.796660503474861*^9, 3.7966605036703625`*^9}, {3.7966607415801125`*^9, 
  3.796660741783569*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"0ea2aeb3-7413-4df3-898c-283857a13780"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.0106351459480525`"}], ",", "2.851698713122509`", ",", 
   "2.85208361338549`"}], "}"}]], "Output",
 CellChangeTimes->{{3.7966604589059343`*^9, 3.7966605433581705`*^9}, 
   3.7966607424953012`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"94ef191a-af78-43d1-b7ef-f0ddab410031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"t_", ",", "\[Alpha]_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "t"}], "]"}]}], "+", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Alpha]", " ", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.796660030038972*^9, 3.7966600349131727`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"00c3d689-3baa-4359-b872-e97ebc63e864"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}]], "Output",
 CellChangeTimes->{3.7966595464127617`*^9, 3.7966600372821207`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d5184dd2-7b9b-4595-a283-cb1b1389229b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrand", "[", 
  RowBox[{"t", ",", 
   RowBox[{"1", "/", "3"}], ",", "\[Beta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.796660308289172*^9, 3.7966603110204782`*^9}, 
   3.796660364619441*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"0e8eff31-0db3-4540-a304-84eb9d89e949"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "t"}], "/", "3"}]], "+", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "t"}]], "3"]}], ")"}], " ", 
     SuperscriptBox["\[Beta]", "2"]}]}]]]], "Output",
 CellChangeTimes->{3.7966603127234726`*^9, 3.796660365154554*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1549426b-8994-4b91-9005-1c4abd880ad6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", "%", "]"}], "^", "2"}], "//", 
     RowBox[{"PowerExpand", "\[Equal]", "0"}]}], ",", "t"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.796660324350498*^9, 3.7966603337680154`*^9}, {
  3.7966603676435757`*^9, 
  3.796660377551156*^9}},ExpressionUUID->"02b747fe-e2bc-4b39-9b3d-\
c0f0bcca8843"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ifun",
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"",2,21,8,16510716653946979041,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.796660371263651*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fdf65152-bfde-4b3d-9c33-604d15433b5b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.7966603273585186`*^9, 3.796660339214423*^9}, 
   3.796660394603644*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"bee279ed-f28f-4c81-8f3f-a96525e371ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"t", ",", "\[Alpha]"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
    "0"}], ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.7966601761253023`*^9, 3.7966601898394794`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"11fd8cf8-4fbb-48a1-b971-0616d6cac7ae"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ifun",
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"",2,16,7,16510716653946979041,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.79666019045985*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9d177959-2096-49bf-854b-0c57babdd99c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7966601845409966`*^9, 3.796660190503731*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"e9b5f0d8-ec26-431d-8bf2-c67a6fbc2370"]
}, Open  ]],

Cell["\<\
Since t=0 is a point where things start growing/shrinking, maybe consider \
first the integral from 0 to t0 (and -t1 to 0 later).\
\>", "Text",
 CellChangeTimes->{{3.7966602235438385`*^9, 
  3.796660243505287*^9}},ExpressionUUID->"91b0b6a5-0f3a-4910-84b6-\
922e60341e36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"t", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7966601495546727`*^9, 3.7966601543999205`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1ee0c674-d42c-4b17-94f8-d94de1056e09"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k01e8Tx6/LtWUvaUGWrAkJkZghIiEia9ZKfYU2LVIqSYuURElCVCjZ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       "]]},
     Annotation[#, "Charting`Private`Tag$6164#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4, 4}, {0., 210.8453825282128}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.796660155277574*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"6231157c-9af3-4b0f-929b-c951211a294d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  FractionBox["2", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       StyleBox[
        RowBox[{"\[Beta]", "^", "2"}],
        FontWeight->"Bold"], 
       RowBox[{"\[Alpha]", "+", "1"}]], "x"}]}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.796660049452979*^9, 
  3.796660065390373*^9}},ExpressionUUID->"03696e32-e60c-4751-be9a-\
e3277c957efb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv", "[", 
   RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], "=", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}], ")"}], " ", 
    "\[Beta]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}], 
        RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Input",
 CellChangeTimes->{{3.796659697845721*^9, 3.796659728184126*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"155bf47e-3be0-42c6-a086-4e061fac8849"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "t", " ", "\[Alpha]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "t"}]], " ", "\[Alpha]"}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.7966597293270698`*^9, 3.796661332875104*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"ea73f2aa-d784-445f-adc2-fa2567a914e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.40833333333333327`", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "0.4`"}], " ", "t"}]], "+", 
       RowBox[{"0.2`", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "t"}]]}]}], ")"}]}], "\[Equal]", "1"}], ",", "t"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.796659648540536*^9, 3.7966596738149652`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8b35af84-c64d-4b9e-8b07-bbf8e3a0d27a"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ratnz",
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,7,6,16510716653946979041,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7966596588429937`*^9, 3.79665967429967*^9}},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"3527fb48-a3ad-425d-85d4-215c7fb18f29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.8947395972389677`"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{"0.43999289697522687`", "\[VeryThinSpace]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.4939949631132702`", "\[VeryThinSpace]", "-", 
            RowBox[{"1.3069955837776597`", " ", "\[ImaginaryI]"}]}], ")"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.4939949631132702`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.3069955837776597`", " ", "\[ImaginaryI]"}]}], ")"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5380973432356503`", "\[VeryThinSpace]", "-", 
            RowBox[{"2.5358762239105967`", " ", "\[ImaginaryI]"}]}], ")"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{"2.5`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5380973432356503`", "\[VeryThinSpace]", "+", 
            RowBox[{"2.5358762239105967`", " ", "\[ImaginaryI]"}]}], ")"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"6.283185307179586`", " ", "\[ImaginaryI]"}]}], ")"}], 
           " ", 
           TemplateBox[{"1"},
            "C"]}]}], ")"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.796659659269851*^9, 3.7966596744163575`*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"6857925b-914e-42fa-987e-d902bc4ac2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"deriv", "[", 
    RowBox[{"t", ",", ".2", ",", ".5"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796659585966737*^9, 3.796659643223748*^9}, 
   3.7966596907457047`*^9, 3.796659734102304*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"297ad234-0a87-4bfb-8caf-332253be8c6e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1mXc81t/7x29770JW9opsUXEdMxShUqmsD6WSZKQQklBGom01VFZ2Vni/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       "]]},
     Annotation[#, "Charting`Private`Tag$6098#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4, 4}, {0., 50.88577691507723}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7966596441642356`*^9, 3.796659691332136*^9, 
  3.796659735186404*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"66a90f97-acb2-4008-b7f6-d87b097284c6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1117},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 146, "Title",ExpressionUUID->"3d8f2173-8aad-45b3-b88b-82d449e581df"],
Cell[767, 27, 90982, 1496, 668, "Input",ExpressionUUID->"bba27704-99c1-403f-a15b-b33ec0f80c4c"],
Cell[91752, 1525, 794, 23, 86, "Input",ExpressionUUID->"28a1339f-6745-43f5-ab86-cf15ff4b5da2"],
Cell[92549, 1550, 1014, 28, 70, "Input",ExpressionUUID->"c208d548-1b3d-40dd-9653-850a025c42fd"],
Cell[93566, 1580, 199, 3, 52, "Text",ExpressionUUID->"bba3c747-ec34-4012-b19e-a99cdc29802d"],
Cell[CellGroupData[{
Cell[93790, 1587, 558, 14, 43, "Input",ExpressionUUID->"2bc6156d-9368-44ad-86aa-9c03fd5379e1"],
Cell[94351, 1603, 6672, 95, 466, "Output",ExpressionUUID->"a2782350-2945-4a54-bf55-01bed4438bf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101060, 1703, 278, 6, 43, "Input",ExpressionUUID->"61a763e8-bc6d-40cf-99a2-c2c0793dc05b"],
Cell[101341, 1711, 275, 6, 69, "Output",ExpressionUUID->"4dc9b0a4-fac6-4626-8fa6-a5032e4da2aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101653, 1722, 536, 14, 43, "Input",ExpressionUUID->"c649564c-4050-4c7b-9872-56bbbd9eaf9f"],
Cell[102192, 1738, 1566, 24, 137, "Output",ExpressionUUID->"fba91de3-8283-426a-89e4-a9de508077eb"]
}, Open  ]],
Cell[103773, 1765, 581, 15, 43, "Input",ExpressionUUID->"c4894f64-3375-44a3-91c5-0b34f85e9514"],
Cell[104357, 1782, 621, 15, 43, "Input",ExpressionUUID->"a53e5996-fb53-4f2b-92cc-a07895417ffe"],
Cell[CellGroupData[{
Cell[105003, 1801, 475, 12, 43, "Input",ExpressionUUID->"3b9ca4b2-142a-4763-b640-c8ddcace7eb0"],
Cell[105481, 1815, 479, 11, 35, "Message",ExpressionUUID->"bf1e5e70-cab8-4b23-9a3e-3e9f25251603"],
Cell[105963, 1828, 3098, 49, 195, "Output",ExpressionUUID->"60aee1ee-8ce6-4c3b-a90a-fe1a33553795"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109098, 1882, 595, 13, 43, "Input",ExpressionUUID->"8c0028b7-49c5-4d6d-a5e5-a66951c6bfc2"],
Cell[109696, 1897, 283, 7, 58, "Print",ExpressionUUID->"fcbc26c5-d561-4065-848c-dbabb612df19"],
Cell[109982, 1906, 339, 5, 49, "Output",ExpressionUUID->"70cb4d88-1ad9-4156-ba04-f98528512947"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110358, 1916, 215, 3, 43, "Input",ExpressionUUID->"b34ddb8e-3cce-4b54-8ece-b41bc5794110"],
Cell[110576, 1921, 4810, 102, 253, "Output",ExpressionUUID->"b03cf7e7-1123-44cd-aed8-7427cbf92af6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115423, 2028, 847, 25, 70, "Input",ExpressionUUID->"bb77e143-e505-4efb-b4a6-7f1d47acedde"],
Cell[116273, 2055, 2296, 70, 95, "Output",ExpressionUUID->"446fbbca-0f0b-4917-83d1-24c8a82477cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118606, 2130, 383, 8, 43, "Input",ExpressionUUID->"0ea2aeb3-7413-4df3-898c-283857a13780"],
Cell[118992, 2140, 334, 7, 49, "Output",ExpressionUUID->"94ef191a-af78-43d1-b7ef-f0ddab410031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119363, 2152, 463, 12, 43, "Input",ExpressionUUID->"00c3d689-3baa-4359-b872-e97ebc63e864"],
Cell[119829, 2166, 390, 9, 49, "Output",ExpressionUUID->"d5184dd2-7b9b-4595-a283-cb1b1389229b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120256, 2180, 298, 6, 43, "Input",ExpressionUUID->"0e8eff31-0db3-4540-a304-84eb9d89e949"],
Cell[120557, 2188, 602, 17, 113, "Output",ExpressionUUID->"1549426b-8994-4b91-9005-1c4abd880ad6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121196, 2210, 436, 12, 43, "Input",ExpressionUUID->"02b747fe-e2bc-4b39-9b3d-c0f0bcca8843"],
Cell[121635, 2224, 444, 11, 35, "Message",ExpressionUUID->"fdf65152-bfde-4b3d-9c33-604d15433b5b"],
Cell[122082, 2237, 208, 3, 49, "Output",ExpressionUUID->"bee279ed-f28f-4c81-8f3f-a96525e371ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122327, 2245, 389, 10, 43, "Input",ExpressionUUID->"11fd8cf8-4fbb-48a1-b971-0616d6cac7ae"],
Cell[122719, 2257, 443, 11, 35, "Message",ExpressionUUID->"9d177959-2096-49bf-854b-0c57babdd99c"],
Cell[123165, 2270, 250, 5, 49, "Output",ExpressionUUID->"e9b5f0d8-ec26-431d-8bf2-c67a6fbc2370"]
}, Open  ]],
Cell[123430, 2278, 281, 6, 52, "Text",ExpressionUUID->"91b0b6a5-0f3a-4910-84b6-922e60341e36"],
Cell[CellGroupData[{
Cell[123736, 2288, 389, 10, 43, "Input",ExpressionUUID->"1ee0c674-d42c-4b17-94f8-d94de1056e09"],
Cell[124128, 2300, 10392, 190, 365, "Output",ExpressionUUID->"6231157c-9af3-4b0f-929b-c951211a294d"]
}, Open  ]],
Cell[134535, 2493, 423, 13, 86, "Input",ExpressionUUID->"03696e32-e60c-4751-be9a-e3277c957efb"],
Cell[CellGroupData[{
Cell[134983, 2510, 1233, 35, 109, "Input",ExpressionUUID->"155bf47e-3be0-42c6-a086-4e061fac8849"],
Cell[136219, 2547, 1096, 31, 107, "Output",ExpressionUUID->"ea73f2aa-d784-445f-adc2-fa2567a914e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137352, 2583, 564, 15, 51, "Input",ExpressionUUID->"8b35af84-c64d-4b9e-8b07-bbf8e3a0d27a"],
Cell[137919, 2600, 466, 10, 35, "Message",ExpressionUUID->"3527fb48-a3ad-425d-85d4-215c7fb18f29"],
Cell[138388, 2612, 4504, 135, 166, "Output",ExpressionUUID->"6857925b-914e-42fa-987e-d902bc4ac2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142929, 2752, 425, 10, 43, "Input",ExpressionUUID->"297ad234-0a87-4bfb-8caf-332253be8c6e"],
Cell[143357, 2764, 11799, 213, 365, "Output",ExpressionUUID->"66a90f97-acb2-4008-b7f6-d87b097284c6"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


